BRS symmetry restoration of chiral Abelian Higgs-Kibble theory in dimensional renormalization with a non-anticommuting $\gamma_5$

The one-loop renormalization of the abelian Higgs-Kibble model in a general 't Hooft gauge and with chiral fermions is fully worked out within dimensional renormalization scheme with a non-anticommuting $\gamma_5$. The anomalous terms introduced in the Slavnov-Taylor identities by the minimal subtraction algorithm are calculated and the asymmetric counterterms needed to restore the BRS symmetry, if the anomaly cancellation conditions are met, are computed. The computations draw heavily from regularized action principles and Algebraic Renormalization theory.

==> Article/apendices.sh <==
#!/bin/sh

PREFIX="c1"; export PREFIX
NDIAGRAMS=4; export NDIAGRAMS
./to_tex.sh math
./to_tex.sh tex
PREFIX="c2"; export PREFIX
NDIAGRAMS=3; export NDIAGRAMS
./to_tex.sh math
./to_tex.sh tex
PREFIX="c3"; export PREFIX
NDIAGRAMS=4; export NDIAGRAMS
./to_tex.sh math
./to_tex.sh tex
PREFIX="c4"; export PREFIX
NDIAGRAMS=8; export NDIAGRAMS
./to_tex.sh math
./to_tex.sh tex
PREFIX="c5"; export PREFIX
NDIAGRAMS=11; export NDIAGRAMS
./to_tex.sh math
./to_tex.sh tex
PREFIX="c6"; export PREFIX
NDIAGRAMS=12; export NDIAGRAMS
./to_tex.sh math
./to_tex.sh tex
PREFIX="c7"; export PREFIX
NDIAGRAMS=7; export NDIAGRAMS
./to_tex.sh math
./to_tex.sh tex
PREFIX="c8"; export PREFIX
NDIAGRAMS=8; export NDIAGRAMS
./to_tex.sh math
./to_tex.sh tex
PREFIX="c9"; export PREFIX
NDIAGRAMS=8; export NDIAGRAMS
./to_tex.sh math
./to_tex.sh tex



==> Article/bmatrix1_to_tex.m <==
<< ../Programs/bmatrix1.m ;

stmp=OpenWrite["tmp/results-bmatrix1.pretex"]; 
Write[stmp,MatrixForm[Simplify[bMatrix1[[Range[8],Range[5,22]]]]] // TeXForm ];  
Close[stmp];


==> Article/bmatrix1_to_tex.sh <==
#!/bin/sh
. ./functions

# This generates the files: results-bmatrix1.pretex
[ "$1" = "math" ] && (cat bmatrix1_to_tex.m | math ) && \
 cat results-bmatrix1.skel |\
   sed "/%%BMATRIX1%%/r tmp/results-bmatrix1.pretex" >\
       tmp/results-bmatrix1_.pretex

[ "$1" = "tex" ] && (
# Now we generate the final tex files
__tomatrix tmp/results-bmatrix1_.pretex results-bmatrix1.tex
)

[ "$1" = "ps" ] && (
__tops results-bmatrix1.tex; 
)


==> Article/bmatrix_to_tex.m <==
<< ../Programs/bmatrix.m ;

stmp=OpenWrite["tmp/results-bmatrix-1.pretex"]; 
Write[stmp,MatrixForm[Simplify[bMatrix[[Range[23],Range[20]]]]] // TeXForm ];  
Close[stmp];

stmp=OpenWrite["tmp/results-bmatrix-2.pretex"]; 
Write[stmp,MatrixForm[Simplify[bMatrix[[Range[28],Range[21,32] ]] ] ] // TeXForm ];  
Close[stmp];


==> Article/bmatrix_to_tex.sh <==
#!/bin/sh
. ./functions

# This generates to files: results-bmatrix-1y2.pretex
[ "$1" = "math" ] && (cat bmatrix_to_tex.m | math ) && \
 cat results-bmatrix.skel |\
   sed "/%%BMATRIX1%%/r tmp/results-bmatrix-1.pretex" |\
   sed "/%%BMATRIX2%%/r tmp/results-bmatrix-2.pretex" > tmp/results-bmatrix.pretex

[ "$1" = "tex" ] && (
# Now we generate the final tex files
__tomatrix tmp/results-bmatrix.pretex results-bmatrix.tex
)

[ "$1" = "ps" ] && (
__tops results-bmatrix.tex; 
)


==> Article/breaking_to_tex.m <==
<< ..//Programs//Tracer.m

writeToTeX2[stmp_,fields_String,indices_String,momenta_String,resulfinal_] :=
Module[{},
  WriteString[stmp,"\\cr\\tilde\\Gamma_{",fields,";N[\\hat\\Delta]}^{{\\rm R}(1)\\;"] ;
  WriteString[stmp,indices," } (",momenta,")\,=\;&"] ;
  Write[stmp,resulfinal // Simplify // ToOtimes // TeXForm ];
  WriteString[stmp,"\,,"  ];
 ]

writeToTeX2a[stmp_,fields_String,indices_String,momenta_String,resulfinal_] :=
Module[{},
  WriteString[stmp,"\\cr\\tilde\\Gamma_{",fields,";N[\\hat\\Delta]}^{{\\rm R}(1)\\;"] ;
  WriteString[stmp,indices," } (",momenta,")\,=\;&"] ;
  Write[stmp,resulfinal // Simplify // 
   Distribute[1/Denominator[#1] *
    Map[Simplify, 
        Collect[Numerator[#1],
                {S[{mu1},{mu2}],S[{mu1},{mu3}],S[{mu2},{mu3}]}
               ] 
       ],
     Plus,Times ] & // ToOtimes // TeXForm ];
  WriteString[stmp,"\,,"  ];
 ]
writeToTeX2b[stmp_,fields_String,indices_String,momenta_String,resulfinal_] :=
Module[{},
  WriteString[stmp,"\\cr\\tilde\\Gamma_{",fields,";N[\\hat\\Delta]}^{{\\rm R}(1)\\;"] ;
  WriteString[stmp,indices," } (",momenta,")\,=\;&"] ;
  Write[stmp,resulfinal //  Simplify //
    Distribute[1/Denominator[#1] *
               Map[Simplify,
                   Collect[Numerator[#1],
                           {G[l,G5],G[ l, k1],
                            G[ l, k2],G[ l, k1, G5],
                            G[l, k2, G5]}
                          ]
                  ],
                Plus,Times] & // ToOtimes // TeXForm  ];
  WriteString[stmp,"\,,"  ];
 ]


stmp2=OpenWrite["tmp/results-breaking.pretex"];
WriteString[stmp2,"$$\n\\eqalignno{"] ;


(* c-A *)
(* diagrama unico sin perturbaciones y resultado total *)
resulfinal=unknown;
<< ../Programs/c-A/total-result.m ;
writeToTeX2[stmp2,"Ac","\\mu_1","k_1",resulfinal]; 

(* c-AA *)
resulfinal=unknown;
(* resultado total *)
<< ../Programs/c-AA/total-result.m ;
writeToTeX2[stmp2,"AAc","\\mu_1\\mu_2","k_1,k_2",resulfinal];


(* c-AAA *)
resulfinal=unknown;
(* resultado total *)
resulfinal=unknown;
<< ../Programs/c-AAA/total-result.m ;
writeToTeX2a[stmp2,"AAAc","\\mu_1\\mu_2\\mu_3","k_1,k_2,k_3",resulfinal];

(* c-phi2 *)
resulfinal=unknown;
(* diagrama unico sin perturbaciones y resultado total *)
<< ../Programs/c-phi2/total-result.m ;
writeToTeX2[stmp2,"\\phi2 c","","k_1",resulfinal];

(* c-phi1phi2 *)
resulfinal=unknown;
<< ../Programs/c-phi1phi2/total-result.m ;
writeToTeX2[stmp2,"\\phi1\\phi2 c","","k_1,k_2",resulfinal];

(* c-phi2phi2phi2 *)
resulfinal=unknown;
<< ../Programs/c-phi2phi2phi2/total-result.m ;
writeToTeX2[stmp2,"\\phi2\\phi2 \\phi2 c","","k_1,k_2,k_3",resulfinal];

(* c-phi1phi1phi2 *)
resulfinal=unknown;
<< ../Programs/c-phi1phi1phi2/total-result.m ;
writeToTeX2[stmp2,"\\phi1\\phi1\\phi2 c","","k_1,k_2,k_3",resulfinal];

(* c-phi1phi1phi1phi2 *)
resulfinal=unknown;
<< ../Programs/c-phi1phi1phi1phi2/total-result.m ;
writeToTeX2[stmp2,"\\phi1\\phi1\\phi1\\phi2 c","","k_1,k_2,k_3,k_4",resulfinal];

(* c-phi2phi2phi2phi1 *)
resulfinal=unknown;
<< ../Programs/c-phi2phi2phi2phi1/total-result.m ;
writeToTeX2[stmp2,"\\phi1\\phi2\\phi2\\phi2 c","","k_1,k_2,k_3,k_4",resulfinal];

(* c-Aphi1 *)
resulfinal=unknown;
<< ../Programs/c-Aphi1/total-result.m ;
writeToTeX2[stmp2,"A\\phi1 c","\\mu_1","k_1,k_2",resulfinal];

(* c-Aphi1phi1 *)
resulfinal=unknown;
<< ../Programs/c-Aphi1phi1/total-result.m ;
writeToTeX2[stmp2,"A\\phi1\\phi1 c","\\mu_1","k_1,k_2,k_3",resulfinal];

(* c-Aphi2phi2 *)
resulfinal=unknown;
<< ../Programs/c-Aphi2phi2/total-result.m ;
writeToTeX2[stmp2,"A\\phi2\\phi2 c","\\mu_1","k_1,k_2,k_3",resulfinal];

(* c-AAphi2 *)
resulfinal=unknown;
<< ../Programs/c-AAphi2/total-result.m ;
writeToTeX2[stmp2,"AA\\phi2 c","\\mu_1\\mu_2","k_1,k_2,k_3",resulfinal];


(* c-AAphi1phi2 *)
resulfinal=unknown;
<< ../Programs/c-AAphi1phi2/total-result.m ;
writeToTeX2[stmp2,"AA\\phi1\\phi2 c","\\mu_1\\mu_2","k_1,k_2,k_3,k_4",resulfinal];

(* ghosts *)
(* There is no possible breaking if ghost equation and gauge fixing
are preserved *)

(* c-fermions *)
resulfinal=unknown;
<< ../Programs/c-fermions/total-result.m ;
writeToTeX2b[stmp2,"\\psi\\bar\\psi c","","k_1,k_2",resulfinal];

(* c-fermions-phi1 *)
resulfinal=unknown;
<< ../Programs/c-fermions-phi1/total-result.m ;
writeToTeX2[stmp2,"\\psi\\bar\\psi \\phi1 c","","k_1,k_2,k_3",resulfinal];

(* c-fermions-phi2 *)
resulfinal=unknown;
<< ../Programs/c-fermions-phi2/total-result.m ;
writeToTeX2[stmp2,"\\psi\\bar\\psi\\phi2 c","","k_1,k_2,k_3",resulfinal];


WriteString[stmp2,"&\\numeq\\cr}\n$$"] ;
Close[stmp2]; 


==> Article/breaking_to_tex.sh <==
#!/bin/sh
. ./functions

# This generates to files: results-breaking.pretex 
[ "$1" = "math" ] && (cat breaking_to_tex.m | math )

[ "$1" = "tex" ] && (
# Now we generate the final tex files
__totex tmp/results-breaking.pretex results-breaking.tex
)

[ "$1" = "ps" ] && (
__tops results-breaking.tex; 
)


==> Article/c1_to_tex.m <==
<< ..//Programs//Tracer.m ;


writeToTeXexpresion[stmp_,expresion_] :=
Module[{},
  Write[stmp,expresion // Simplify // ToOtimes // TeXForm  ];
 ]
 
writeToTeXexpresion2[stmp_,expresion_] :=
Module[{},
  Write[stmp,
   Collect[expresion,
           {
            Tracer`Private`eps[List[k1, k2, {mu1}, {mu2}]],
            S[{mu1}, {mu2}]}, 
           Simplify] // ToOtimes // TeXForm  ];
 ]
 
writeToTeXexpresion3[stmp_,expresion_] :=
Module[{},
  Write[stmp,
   Collect[expresion,
           {
            Tracer`Private`eps[List[k1, {mu1}, {mu2},{mu3}]],
            Tracer`Private`eps[List[k2, {mu1}, {mu2},{mu3}]],
            Tracer`Private`eps[List[k3, {mu1}, {mu2},{mu3}]],
            S[k1,{mu3}] S[{mu1},{mu2}],
            S[k2,{mu3}] S[{mu1},{mu2}],
            S[k3,{mu3}] S[{mu1},{mu2}],
            S[k1,{mu2}] S[{mu1},{mu3}],
            S[k2,{mu2}] S[{mu1},{mu3}],
            S[k3,{mu2}] S[{mu1},{mu3}],
            S[k1,{mu1}] S[{mu2},{mu3}],
            S[k2,{mu1}] S[{mu2},{mu3}],
            S[k3,{mu1}] S[{mu2},{mu3}],
            S[{mu1}, {mu2}]}, 
           Simplify] // ToOtimes // TeXForm  ];
 ]
<< ..//Programs//c-A//total-result.m  
  stmp="tmp/c1-1.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-AA/result.m  
  stmp="tmp/c1-2.pretex";
  writeToTeXexpresion2[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-AAA/result.m  
  stmp="tmp/c1-3.pretex";
  writeToTeXexpresion3[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-AAAA/result.m  
  stmp="tmp/c1-4.pretex";
  writeToTeXexpresion[stmp, I * resulfinal]; 
  Close[stmp]; 



==> Article/c2_to_tex.m <==
<< ..//Programs//Tracer.m ;


writeToTeXexpresion[stmp_,expresion_] :=
Module[{},
  Write[stmp,expresion // Simplify // ToOtimes // TeXForm  ];
 ]
 
<< ..//Programs//c-phi2//total-result.m  
  stmp="tmp/c2-1.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-phi1phi2/result1.m  
  stmp="tmp/c2-2.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-phi1phi2/result2.m  
  stmp="tmp/c2-3.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 




==> Article/c3_to_tex.m <==
<< ..//Programs//Tracer.m ;


writeToTeXexpresion[stmp_,expresion_] :=
Module[{},
  Write[stmp,expresion // Simplify // ToOtimes // TeXForm  ];
 ]
 
<< ..//Programs//c-phi2phi2phi2//result.m  
  stmp="tmp/c3-1.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-phi1phi1phi2/result1.m  
  stmp="tmp/c3-2.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-phi1phi1phi2/result2.m  
  stmp="tmp/c3-3.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-phi1phi1phi2/result3.m  
  stmp="tmp/c3-4.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 




==> Article/c4_to_tex.m <==
<< ..//Programs//Tracer.m ;


writeToTeXexpresion[stmp_,expresion_] :=
Module[{},
  Write[stmp,expresion // Simplify // ToOtimes // TeXForm  ];
 ]
 
<< ..//Programs//c-phi1phi1phi1phi2//result1.m  
  stmp="tmp/c4-1.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-phi1phi1phi1phi2//result2.m  
  stmp="tmp/c4-2.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-phi1phi1phi1phi2//result3.m  
  stmp="tmp/c4-3.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-phi1phi1phi1phi2//result4.m  
  stmp="tmp/c4-4.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-phi2phi2phi2phi1//result1.m  
  stmp="tmp/c4-5.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-phi2phi2phi2phi1//result2.m  
  stmp="tmp/c4-6.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-phi2phi2phi2phi1//result3.m  
  stmp="tmp/c4-7.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-phi2phi2phi2phi1//result4.m  
  stmp="tmp/c4-8.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 



==> Article/c5_to_tex.m <==
<< ..//Programs//Tracer.m ;


writeToTeXexpresion[stmp_,expresion_] :=
Module[{},
  Write[stmp,expresion // Simplify // ToOtimes // TeXForm  ];
 ]
 
<< ..//Programs//c-Aphi1//result1.m  
  stmp="tmp/c5-1.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-Aphi1//result2.m  
  stmp="tmp/c5-2.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-Aphi1phi1//result1.m  
  stmp="tmp/c5-3.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-Aphi1phi1//result2.m  
  stmp="tmp/c5-4.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-Aphi1phi1//result3.m  
  stmp="tmp/c5-5.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-Aphi2phi2//result1.m  
  stmp="tmp/c5-6.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-Aphi2phi2//result2.m  
  stmp="tmp/c5-7.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-Aphi2phi2//result3.m  
  stmp="tmp/c5-8.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-AAphi2//result1.m  
  stmp="tmp/c5-9.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-AAphi2//result2.m  
  stmp="tmp/c5-10.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-AAphi2//result3.m  
  stmp="tmp/c5-11.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 



==> Article/c6_to_tex.m <==
<< ..//Programs//Tracer.m ;


writeToTeXexpresion[stmp_,expresion_] :=
Module[{},
  Write[stmp,expresion // Simplify // ToOtimes // TeXForm  ];
 ]
 
<< ..//Programs//c-AAphi1phi2//result1.m  
  stmp="tmp/c6-1.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-AAphi1phi2//result2.m  
  stmp="tmp/c6-2.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-AAphi1phi2//result3.m  
  stmp="tmp/c6-3.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-AAphi1phi2//result4.m  
  stmp="tmp/c6-4.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-AAphi1phi2//result5.m  
  stmp="tmp/c6-5.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-AAphi1phi2//result6.m  
  stmp="tmp/c6-6.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-AAphi1phi2//result7.m  
  stmp="tmp/c6-7.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-AAphi1phi2//result8.m  
  stmp="tmp/c6-8.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-AAphi1phi2//result9.m  
  stmp="tmp/c6-9.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-AAphi1phi2//result10.m  
  stmp="tmp/c6-10.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-AAphi1phi2//result11.m  
  stmp="tmp/c6-11.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-AAphi1phi2//result12.m  
  stmp="tmp/c6-12.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 



==> Article/c7_to_tex.m <==
<< ..//Programs//Tracer.m ;


writeToTeXexpresion[stmp_,expresion_] :=
Module[{},
  Write[stmp,expresion // Simplify // ToOtimes // TeXForm  ];
 ]

writeToTeXexpresion4[stmp_,expresion_] :=
Module[{},
  Write[stmp,
   Collect[expresion,
           {
            Tracer`Private`tr[l, List[G5]],
            Tracer`Private`tr[l, List[k1]],
            Tracer`Private`tr[l, List[k2]],
            Tracer`Private`tr[l, List[k1, G5]],
            Tracer`Private`tr[l, List[k2, G5]]
            }, 
           Simplify] // ToOtimes // TeXForm  ];
 ]

 
<< ..//Programs//c-fermions//result1.m  
  stmp="tmp/c7-1.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-fermions//result2.m  
  stmp="tmp/c7-2.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-fermions//result3.m  
  stmp="tmp/c7-3.pretex";
  writeToTeXexpresion4[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-fermions//result4.m  
  stmp="tmp/c7-4.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-fermions//result5.m  
  stmp="tmp/c7-5.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-fermions//result6.m  
  stmp="tmp/c7-6.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-fermions//result7.m  
  stmp="tmp/c7-7.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 


==> Article/c8_to_tex.m <==
<< ..//Programs//Tracer.m ;


writeToTeXexpresion[stmp_,expresion_] :=
Module[{},
  Write[stmp,expresion // Simplify // ToOtimes // TeXForm  ];
 ]

writeToTeXexpresion4[stmp_,expresion_] :=
Module[{},
  Write[stmp,
   Collect[expresion,
           {
            Tracer`Private`tr[l, List[G5]],
            Tracer`Private`tr[l, List[k1]],
            Tracer`Private`tr[l, List[k2]],
            Tracer`Private`tr[l, List[k1, G5]],
            Tracer`Private`tr[l, List[k2, G5]]
            }, 
           Simplify] // ToOtimes // TeXForm  ];
 ]

 
<< ..//Programs//c-fermions-phi1//result1.m  
  stmp="tmp/c8-1.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-fermions-phi1//result2.m  
  stmp="tmp/c8-2.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-fermions-phi1//result3.m  
  stmp="tmp/c8-3.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-fermions-phi1//result4.m  
  stmp="tmp/c8-4.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-fermions-phi1//result5.m  
  stmp="tmp/c8-5.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-fermions-phi1//result6.m  
  stmp="tmp/c8-6.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-fermions-phi1//result7.m  
  stmp="tmp/c8-7.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-fermions-phi1//result8.m  
  stmp="tmp/c8-8.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 


==> Article/c9_to_tex.m <==
<< ..//Programs//Tracer.m ;


writeToTeXexpresion[stmp_,expresion_] :=
Module[{},
  Write[stmp,expresion // Simplify // ToOtimes // TeXForm  ];
 ]

writeToTeXexpresion4[stmp_,expresion_] :=
Module[{},
  Write[stmp,
   Collect[expresion,
           {
            Tracer`Private`tr[l, List[G5]],
            Tracer`Private`tr[l, List[k1]],
            Tracer`Private`tr[l, List[k2]],
            Tracer`Private`tr[l, List[k1, G5]],
            Tracer`Private`tr[l, List[k2, G5]]
            }, 
           Simplify] // ToOtimes // TeXForm  ];
 ]

 
<< ..//Programs//c-fermions-phi2//result1.m  
  stmp="tmp/c9-1.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-fermions-phi2//result2.m  
  stmp="tmp/c9-2.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-fermions-phi2//result3.m  
  stmp="tmp/c9-3.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-fermions-phi2//result4.m  
  stmp="tmp/c9-4.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-fermions-phi2//result5.m  
  stmp="tmp/c9-5.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-fermions-phi2//result6.m  
  stmp="tmp/c9-6.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-fermions-phi2//result7.m  
  stmp="tmp/c9-7.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 

<< ..//Programs//c-fermions-phi2//result8.m  
  stmp="tmp/c9-8.pretex";
  writeToTeXexpresion[stmp,I * resulfinal]; 
  Close[stmp]; 


==> Article/coefficients_to_tex.m <==
<< ..//Programs//Tracer.m


writeToTeXexpresion[stmp_,expresion_] :=
Module[{},
  Write[stmp,expresion // Simplify // ToOtimes // TeXForm  ];
 ]
 
<< ../Results/coefficients-result.m  

For[ i=1,i<=27,i++,
 (
  stmp=OpenWrite[StringJoin["tmp/delta",ToString[i],".pretex"]];
  writeToTeXexpresion[stmp,delta[[i]]]; 
  Close[stmp]; 
 )]

<< ../Results/anomaly-coefficient-result.m 
stmp=OpenWrite[StringJoin["tmp/delta",ToString[0],".pretex"]];
writeToTeXexpresion[stmp,anomaly]; 
Close[stmp]; 



==> Article/coefficients_to_tex.sh <==
#!/bin/sh
. ./functions

# This generates the file: results-coefficients.pretex 
[ "$1" = "math" ] && (cat coefficients_to_tex.m | math )

cp results-coefficients.skel  tmp/__previous

i=0
while [ $i -le 27 ]
do
  cat tmp/__previous |\
    sed "/%%DELTA$i%%/r tmp/delta$i.pretex" > tmp/results-coefficients.pretex 
  cp tmp/results-coefficients.pretex tmp/__previous
  i=`expr $i + 1 `
done

[ "$1" = "tex" ] && (
# Now we generate the final tex files
__totex tmp/results-coefficients.pretex results-coefficients.tex
)

[ "$1" = "ps" ] && (
__tops results-coefficients.tex; 
)


==> Article/restoration_to_tex.m <==
<< ..//Programs//Tracer.m


writeToTeXexpresion[stmp_,expresion_] :=
Module[{},
  Write[stmp,expresion // Simplify // ToOtimes // TeXForm  ];
 ]
 
<< ../Results/restore-result.m ; 

For[ i=1,i<=32,i++,
 (
  stmp=OpenWrite[StringJoin["tmp/x",ToString[i],".pretex"]];
  writeToTeXexpresion[stmp,solX[[i]]]; 
  Close[stmp]; 
 )]

Close[stmp]; 



==> Article/restoration_to_tex.sh <==
#!/bin/sh
. ./functions

# This generates the file: results-restoration.pretex 
[ "$1" = "math" ] && (cat restoration_to_tex.m | math )

cp results-restoration.skel  tmp/__previous

i=1
while [ $i -le 32 ]
do
  cat tmp/__previous |\
    sed "/%%X$i%%/r tmp/x$i.pretex" > tmp/results-restoration.pretex 
  cp tmp/results-restoration.pretex tmp/__previous
  i=`expr $i + 1 `
done

[ "$1" = "tex" ] && (
# Now we generate the final tex files
__totex tmp/results-restoration.pretex results-restoration.tex
)

[ "$1" = "ps" ] && (
__tops results-restoration.tex; 
)


==> Article/to_tex.sh <==
#!/bin/sh
. ./functions

# This generates the file: $PREFIX.pretex 
[ "$1" = "math" ] && (cat "$PREFIX"_to_tex.m | math )

cp "$PREFIX".skel  tmp/__previous

i=1
while [ $i -le "$NDIAGRAMS" ]
do
  cat tmp/__previous |\
    sed "/%%DIAGRAMA$i%%/r tmp/"$PREFIX"-$i.pretex" > tmp/"$PREFIX".pretex 
  cp tmp/"$PREFIX".pretex tmp/__previous
  i=`expr $i + 1 `
done

[ "$1" = "tex" ] && (
# Now we generate the final tex files
__totex tmp/"$PREFIX".pretex "$PREFIX".tex
)

[ "$1" = "ps" ] && (
__tops "$PREFIX".tex; 
)


==> Programs/Feynman-rules-arxi-gauge.m <==
(* ================================================================= *)
(*                   Feynman-rules-arxi-gauge.m                      *)
(*                                                                   *)
(* Domingo Sanchez Ruiz November 2000                               *)
(* ================================================================= *)

<< Feynman-rules.m

(* Si rhop=xi1 vv *)
bosonPropagator[mu1_,mu2_,k_] := 
  polynomialFactor[-I gg^2 * S[{mu1},{mu2}],0] *
    propagator[{k,vv^2}] + 
  polynomialFactor[ I gg^2 * S[k,{mu1}] S[k,{mu2}],2] * 
    propagator[{k,vv^2}] * propagator[{k,0}] +
  polynomialFactor[-I gg^2 * xi1 * S[k,{mu1}] S[k,{mu2}],2] *
    propagator[{k,xi1 vv^2}] * propagator[{k,0}] ;
     
phi2Propagator[k_] := 
  polynomialFactor[I,0] *
    propagator[{k,xi1 vv^2}]  ;

phi2BosonPropagator[mu_,k_] = 0;

rhop=xi1 vv ;
rho=xi1 v gg^2 ;


==> Programs/Feynman-rules.m <==
(* ================================================================= *)
(*                        Feynman-rules.m                            *)
(*                                                                   *)
(* Feynman rules for chiral abelian Higgs-Kible model                *)
(* with BRS external fields in Minkowski space                       *)
(*                                                                   *)
(* Objects needed in polynomia and denominators are defined in       *)
(* tensores.m                                                        *)
(* It is assumed the following global parameters                     *)
(* lambda,v,xi1,rhop=rho/gg, vv=v*gg and gg                          *)
(* Couplings and fermionic charges are also parameters,              *)
(* and can be several fermions                                       *)
(*                                                                   *)
(* Two possible types of fermions:                                   *)
(*   - type  1: they satisfy el=er+1 , er==theta                     *)
(*   - type -1: they satisfy el=er-1,  er==theta                     *)
(*                                                                   *)
(* This program requires the package 'Tracer.m v.1.1.1'              *)
(*                                                                   *)
(* Domingo Sanchez Ruiz November 2000                                *)
(* ================================================================= *)
                                                                      

(* Usage section                                                     *)
(* ================================================================= *)

bosonPropagator::usage="Gauge boson Propagator.
  Usage: bosonPropagator[mu1,mu2,k], where mu1 and mu2 are 
  Lorentz indices and k is the momentum.
  It depends on the parameters vv=v*gg, xi1 and rhop=rho/gg";

phi1Propagator::usage="Propagator of scalar phi1.
  Usage: phi1Propagator[k], where k is the momentum.
  It depends on the parameter lambda and v";

phi2Propagator::usage="Propagator of scalar phi2.
  Usage: phi2Propagator[k], where k is the momentum.
  It depends on the gauge parameters xi1,vv=v*gg and rhop=rho/gg";


phi2BosonPropagator::usage="Gauge boson - phi2 mixing.
  Usage: phi2Propagator[mu,k], where mu is the Lorentz index and 
  k is the outgoing momentum of the gauge boson.
  It depends on the gauge parameters xi1,vv=v*gg and rhop=rho/g";

fermionPropagator::usage="Fermion propagator.
  Usage: fermionPropagator[l,f,k] where l is a line identificator,
  f is the Yukawa coupling and k is the momentum";

ghostPropagator::usage="Ghost propagator.
  Usage: ghostPropagator[k]";

phi1FermionVertex::usage="Fermion - phi1 vertex. Usage:
  phi1FermionVertex[l,f] where l is a line identificator and
  f is the Yukawa coupling";

phi2FermionVertex::usage="Fermion - phi2 vertex. Usage:
  phi2FermionVertex[l,f] where l is a line identificator and
  f is the Yukawa coupling";

bosonFermionVertex::usage="Fermion - gauge boson vertex. Usage:
  bosonFermionVertex[l,type,theta,mu] where l is a line identificator,
  type can be 1 if the charges satisfy el=er+1 or 
             -1 if the charges satisfy el=er-1,
  theta is the right charge and mu is the Lorentz index";

phi1GhostVertex::usage="Ghost - phi1 vertex. Usage:
  phi1GhostVertex";

phi1BosonBosonVertex::usage="Boson - boson - phi1 vertex. Usage;
  phi1BosonBosonVertex[mu1,mu2] where mu1 and mu2 are the
  Lorentz indices of the bosons";

phi1Phi2BosonVertex::usage="Boson - phi1 -phi2 vertex. Usage:
  phi1Phi2BosonVertex[k1,k2,mu_] where k1 is the outgoing
  momentum of phi1 and k2 is the outgoing momentum of phi2
  and mu the Lorentz index of the boson";

breakingInsertion::usage="Breaking of the regularized action. Usage;
  breakingInsertion[l,type,f,theta,p,pprime] where l is a line identificator,
  type can be 1 if the charges satisfy el=er+1 or 
             -1 if the charges satisfy el=er-1,
  theta is the right charge, 
  p is the outgoing momentum of the outgoing fermion and
  pprime is the ingoing momentum of the ingoing fermion";

ghostGhostInsertion::usage="Ghost-Ghost Insertion. Usage:
 ghostGhostInsertion[{j1,i1,k1},{j2,i2,k2},{j,i,k}], where
 {j1,i1} and {j2,i2} are the colour indices of the ingoing ghosts and
 {j,i} the colour indices of the insertion. All momenta are outgoing ";

(* =================================================================== *)


(* Code Section *)
(* ============ *)

(* << tensores.m *)




<< Tracer.m
<< graph-elements.m
<< algebra.m

RemoveNCM[off];


(* In order to be able to trace denominators of propagators these
   should be defined with a HoldForm over a Dot product             *)

bosonPropagator[mu1_,mu2_,k_] := 
  polynomialFactor[-I gg^2 *S[{mu1},{mu2}],0] *
    propagator[{k,vv^2}] +
  polynomialFactor[ I gg^2 * S[k,{mu1}] S[k,{mu2}],2] * 
    propagator[{k,vv^2}]* propagator[{k,0}] +
  polynomialFactor[ -I gg^2 xi1 S[k,k] S[k,{mu1}] S[k,{mu2}] ,4] *
    propagator[{k,rhop vv}]^2 * propagator[{k,0}] +
  polynomialFactor[ I gg^2 rhop^2  S[k,{mu1}] S[k,{mu2}] ,2] *
    propagator[{k,rhop vv}]^2 * propagator[{k,0}];

(* If rhop=xi1 vv *)
(* bosonPropagator[mu1_,mu2_,k_] := 
  polynomialFactor[-I gg^2 *S[{mu1},{mu2}],0] *
    propagator[{k,vv^2}] +
  polynomialFactor[ I gg^2 * S[k,{mu1}] S[k,{mu2}],2] * 
    propagator[{k,vv^2}]* propagator[{k,0}] +
  polynomialFactor[ -I gg^2 xi1  S[k,{mu1}] S[k,{mu2}] ,2] *
    propagator[{k,xi1 vv^2}] * propagator[{k,0}];

*)
     

phi1Propagator[k_] := 
  polynomialFactor[I,0] * 
    propagator[{k,2lambda v^2}] ;

phi2Propagator[k_] := 
  polynomialFactor[I S[k,k], 2] *
    propagator[{k,rhop vv},{k,rhop vv}]  +
  polynomialFactor[-I xi1 vv^2, 0] *
    propagator[{k,rhop vv},{k,rhop vv}]  ;

phi2BosonPropagator[mu_,k_] := 
  polynomialFactor[gg (rhop -xi1 vv) S[k,{mu}] ,1] * 
    propagator[{k,vv rhop},{k,vv rhop}] ;

fermionPropagator[line_,f_,k_] := 
  polynomialFactor[ I * G[line,k], 1] **
    propagator[{k, (v f )^2}]  +
  polynomialFactor[I* G[line,v f U],0] **
    propagator[{k, (v f )^2}];

ghostPropagator[k_] :=
   polynomialFactor[I,0] * 
    propagator[{k,rhop vv}] ;

phi1FermionVertex[line_,f_] := 
   polynomialFactor[-I * f G[line,U],0];

phi2FermionVertex[line_,f_] := 
   polynomialFactor[type f *  G[line,G5],0];

bosonFermionVertex[line_,type_, theta_,mu_] := 
   polynomialFactor[I/2 *
                  G[line,T@{mu}, (2 theta + type ) U - type G5],
                  0];

phi1GhostVertex := 
   polynomialFactor[-I * rho,0] ;

phi1BosonBosonVertex[mu1_,mu2_] :=
   polynomialFactor[2 I v S[{mu1},{mu2}],0];

phi1Phi2BosonVertex[k1_,k2_,mu_] :=
   polynomialFactor[S[k2,{mu}] - S[k1,{mu}],1] ;

breakingInsertion[line_,type_,theta_,p_,pprime_] :=
   polynomialFactor[ ((-I)/2) * (
             type * G[line,H@p + H@pprime,G5] 
             + (2 theta  + type) * G[line,H@pprime - H@p] ),  
                  1];



==> Programs/Tracer.m <==
(*========================= FILE: Tracer-1.1.1.m =========================*)
(*                                                                        *)
(*                              Last Change:                              *)
(*                      Mon Dec 30 15:36:00 MET 1991                      *)
(*                                                                        *)
(*                             "T R A C E R"                              *)
(*                        A MATHEMATICA PACKAGE FOR                       *)
(*                 GAMMA-ALGEBRA IN ARBITRARY DIMENSIONS                  *)
(*                   (based on MATHEMATICA Version 1.2)                   *)
(*                                                                        *)
(*    Authors: Matthias Jamin and Markus E. Lautenbacher,                 *)
(*             Physics Department, Theoretical Physics T31,               *)
(*             Technical University Munich,                               *)
(*             D-8046 Garching, FRG.                                      *)
(*             INTERNET-email:                                            *)
(*                 jamin@feynman.t30.physik.tu-muenchen.de                *)
(*                lauten@feynman.t30.physik.tu-muenchen.de                *)
(*                                                                        *)
(*             Bug reports (hopefully few) and suggestions welcome !      *)
(*                                                                        *)
(* References: M. Veltman, Nucl.Phys. B319(89), 253;                      *)
(*             P. Breitenlohner, D. Maison, Comm.Math.Phys. 52(77), 11;   *)
(*             G. Rufa, Annalen der Physik 47(90), 6.                     *)
(*                                                                        *)
(*========================================================================*)
 
(* local changes made by Domingo Sanchez-ruiz (diff format)
810c810
<                           2 Sum[ (-1)^i S[mu, {b}[[i]] ]
---
>                           2 Sum[ (-1)^i S[mu, {b}[[i]] ] *      
			    2 Sum[ (-1)^i S[mu, {b}[[i]] ] *
                                                                          *)
(* DSR: Also the startup message was supressed in order not to have
   too long log files. The startup message is run only once
   by calling a separate math program: tracer_startup_message             *)
(**************************************************************************)
(*                                                                        *)
(*                 COPYRIGHT AND DISCLAIMER OF WARRANTY                   *)
(*                                                                        *)
(*     Copyright (C) 1991 Markus E. Lautenbacher and Matthias Jamin.      *)
(*     This file is part of the TRACER package based on MATHEMATICA       *)
(*     version 1.2.                                                       *)
(*                                                                        *)
(*     The TRACER package is distributed in the hope that it will be      *)
(*     useful, but WITHOUT ANY WARRANTY.  No author or distributor        *)
(*     accepts responsibility to anyone for the consequences of using     *)
(*     it or for whether it serves any particular purpose or works        *)
(*     at all, unless he says so in writing.                              *)
(*                                                                        *)
(*     Permission is granted for use and non-profit distribution of       *)
(*     this file providing that this notice be clearly maintained, but    *)
(*     the right to distribute this file for profit or as part of any     *)
(*     commercial product is specifically reserved for the authors.       *)
(*     The same permission and reservation applies to the formatted       *)
(*     document produced from this file.                                  *)
(*                                                                        *)
(*     If you find the TRACER package useful for doing research,          *)
(*     acknowledging the authors' work by proper reference to the         *)
(*     package would be appreciated.                                      *)
(*                                                                        *)
(*     Please do not change this file. If you have to, document the       *)
(*     changes you have made !                                            *)
(*                                                                        *)
(**************************************************************************)
 
(*------------------------ BEGIN CONTEXT TRACER --------------------------*)
 
BeginPackage[ "Tracer`" ];
 
 
(*---------------------- UNPROTECT SPECICAL SYMBOLS ----------------------*)
(*------------------------ AND MAKE "TABULA RASA" ------------------------*)
 
Unprotect[ AntiCommute, ContractEpsGamma, Eps, G, GammaTrace, G5, H,
           ListCommands, NoSpur, OnShell, OutputFormat, RemoveHatMomenta,
           RemoveNCM, S, Sigma, SortLine, Spur, T, ToDiracBasis,
           ToHatTilde, ToOtimes, ToUG5, U, VectorDimension, Version ];
 
Remove[ "Tracer`*", "Tracer`Private`*" ];
 
 
(*-------------------------- STATUS OF TRACER -----------------------------*)
 
Authors = "
Matthias Jamin and Markus E. Lautenbacher,\n
Physics Department, Theoretical Physics T31,\n
Technical University Munich,\n
D-8046 Garching, FRG.\n
INTERNET-email:  jamin@feynman.t30.physik.tu-muenchen.de\n
                lauten@feynman.t30.physik.tu-muenchen.de";
 
MathVersion   = "1.2";
TracerVersion = "1.1.1";
LastChange    = "Mon Dec 30 15:36:00 MET 1991";
(* if this list grows to long MATHEMATICA gets an error on start-up *)
MajorChanges = "
- Rules for NonCommutativeMultiply[] moved to the end of Tracer";
 
Commands = "The package defines the following commands:
\n\"AntiCommute\", \"ContractEpsGamma\", \"Eps\", \"G\",
\"GammaTrace\", \"G5\", \"H\",\n\"ListCommands\", \"NoSpur\",
\"OnShell\", \"OutputFormat\", \"RemoveHatMomenta\",\n
\"RemoveNCM\", \"S\", \"Sigma\", \"SortLine\", \"Spur\", \"T\",
\"ToDiracBasis\",\n\"ToHatTilde\", \"ToOtimes\", \"ToUG5\", \"U\",
\"VectorDimension\", \"Version\".
\n                                    Help on usage as usual per ?Name.\n";
 
 
(*--------------------------- STARTUP MESSAGE -----------------------------*)
(* 
Print[" \n                               T R A C E R"];
Print["                              =============\n \n"];
Print["     A MATHEMATICA PACKAGE FOR GAMMA-ALGEBRA IN ARBITRARY DIMENSIONS"]
Print["                     by M. Jamin and M.E. Lautenbacher"];
Print["              Physics Dept. T31, Technical University Munich\n \n"];
Print["             Version ", TracerVersion, " from ", LastChange];
Print["                    (based on MATHEMATICA Version ", MathVersion,
      ")\n \n"];
Print[ Commands ]; *)
Print["DEFAULT SETTINGS ON STARTUP:
\n----------------------------" ];
 
 
(*------------------ SET UP SYMBOLS OF PACKAGE TO EXPORT -----------------*)
 
AntiCommute::usage =
"AntiCommute[flag]: Depending on flag (on/off) toggle the usage of an
(non-)anticommuting matrix gamma_5.
\nAntiCommute[]: Show the currently used type of G5.";
 
ContractEpsGamma::usage =
"ContractEpsGamma[expr] contracts index pairs appearing in \"expr\"
according to the formula
\n    eps_{mu nu la rho} gamma^rho =
\n    i gamma_5 (  g~_{mu nu} gamma~_la - g~_{mu la} gamma~_nu
\n               + g~_{nu la} gamma~_mu - gamma~_mu gamma~_nu gamma~_la ),
\n   where as usual the tilde symbol denotes 4-dimensional objects.";
 
Eps::usage =
"Eps[arg1,arg2,arg3,arg4] is the completely antisymmetric product of
the four arguments \"arg1-4\". Eps[] is multi-linear with respect to
a linear combination with scalar coefficients. Arguments of Eps[]
can be a mixture of Lorentz indices and momenta, e.g.
\"Eps[[p,{mu},q,{nu}]\" means \"Eps_{alpha mu beta nu} p^alpha q^beta\"
in a standard physics notation.";
 
G::usage = "G[l,exp1,...,expn] is a REDUCE-like shorthand for
GammaTrace[l,exp1,...,expn]. Type `?GammaTrace' for more information.";
 
GammaTrace::usage =
"GammaTrace[l,exp1,...,expn] calculates the trace of a string of gamma
matrices in arbitrary dimensions. The space-time dimension can be set with
\"VectorDimension[]\". The expi can be: Symbols ( e.g. \"p\", \"q\" ) which
denote vectors, brackets (e.g. \"{mu}\", \"{nu}\" ) which denote indices or
expressions like \"p+m U+a G5\" where U is the unit matrix, G5 is gamma5 and
m and a are scalar coefficients. Indices which occur in pairs are contracted
automatically. Different strings are distinguished by the line index l.";
 
G5::usage =
"G5 is the matrix gamma_5 in d dimensional Gamma algebra.";
 
H::usage =
"H@Symbol is the projection of the d dimensional object \"Symbol\" onto
(d-4) dimensions.
\nDisplay format: H@p --> p^";
 
ListCommands::usage = 
"ListCommands[] shows a list of the commands defined by the Tracer
package.";
 
NoSpur::usage =
"NoSpur[l1, ..., ln] removes the gamma lines \"l1\", ..., \"ln\" from
being traced.";
 
OnShell::usage =
"OnShell[flag, list1, ..., listn]: Depending on flag (on/off), the
on-shell declarations specified in the \"listi\" are enforced or
removed.\n
Example: OnShell[on, {p1,m^2}, {s1,p1,0}, {e,-1}] declares the
substitutions S[p1,p1]=m^2, S[s1,p1]=0, S[e,e]=-1.
\nOnShell[]: Show all currently active on-shell declarations.";
 
OutputFormat::usage = 
"OutputFormat[flag]: Depending on flag (texlike/subscript) toggle the output
format of the scalar product \"S[expr]\" between TeX-input-like and
subscripted style.
\nOutputFormat[]: Show the currently used output format for \"S[expr]\".
\nFor examples of the display formats see the help entry on \"S\".";
 
RemoveHatMomenta::usage = 
"RemoveHatMomenta[expr, p1, p2, ...] sets all \"d-4\" dimensional momenta
\"p1^\", \"p2^\", ... in \"expr\" equal to 0.";
 
RemoveNCM::usage =
"RemoveNCM[flag]: Depending on flag (on/off) toggle whether
NonCommutativeMultiply[] should be removed or kept if all gamma lines
are different.
\nRemoveNCM[]: Show current treatment of NonCommutativeMultiply[].";
 
S::usage =
"S[arg1,arg2] is the scalar product of the two arguments. S is
symmetric and bilinear with respect to a linear combination with scalar
coefficients.  Use of the Dot operator for the scalar product is
possible.
\nDisplay formats:
\n          Input:                       OutputFormat[flag]:
\n(explicit)      (shorthand)          texlike      subscript
\nS[p, q]         p.q           -->    p.q          p.q
\nS[p,{mu}]       p.{mu}        -->    p_{mu}       p
\n                                                   mu
\nS[{mu},{nu}]    {mu}.{nu}     -->    g_{mu nu}    g
\n                                                   mu nu";
 
Sigma::usage =
"\"Sigma[ l,p,q ]\" is a shorthand notation for
\"I/2(G[l,p,q]-G[l,q,p])\".  It is decomposed immediately into the
equivalent gamma matrix strings.  In the output of \"ToDiracBasis[]\"
this automatic decomposition is prevented by an internal application of
the Hold[] command invisible to the user.  Thus, to use any \"Sigma[]\"
stemming from the output of \"ToDiracBasis[]\" in further calculations
you first have to apply a \"Release[]\" on the output.";
 
SortLine::usage =
"SortLine[ expr, l, reflist ] sorts the product of gamma matrices on line
`l' in expression `expr' with respect to the reference list `reflist'. 
If `l' does not match exactly one gamma matrix line in expr, SortLine[]
returns \"expr\" unchanged.\n
Example: SortLine[ G[l1,p,{m},{n},q] G[l2,p,q], l1, {{m},p,{n},q}]\n
	   --> ( 2 p_{m} G[l1,{n},q] - G[l1,{m},p,{n},q] ) G[l2,p,q]";
 
Spur::usage =
"Spur[l1, ..., ln]
adds the gamma-matrix lines with line indices \"l1\", ..., \"ln\" to
the set of lines to be traced.
\nSpur[] shows the currently used gamma lines which should be traced.";
 
T::usage =
"T@Symbol is the projection of the d dimensional object \"Symbol\" onto
4 dimensions.
\nDisplay format: T@p --> p~";
 
ToDiracBasis::usage =
"\"ToDiracBasis[expr]\" decomposes an expression containing strings
\"G[...]\" of gamma matrices into the basis spanned by \"1\", \"g_5\",
\"g_mu\", \"g_mu g_5\" and \"I/2 [g_mu,g_nu]\" for all fermion lines
appearing in \"expr\". Since this basis is valid for space-time
dimensions equal to \"4\" only, the routine tests whether
\"VectorDimension[4]\" has been set and if not issues a warning
and exits.\n
\"ToDiracBasis[expr,{l1,l2,...}]\" decomposes only fermion lines
\"l1\", \"l2\", ... in \"expr\".\n
In the output of \"ToDiracBasis[]\" the automatic decomposition of
\"Sigma[]\" to gamma strings is prevented by an internal application of
the Hold[] command invisible to the user.  Thus, to use any \"Sigma[]\"
stemming from the output of \"ToDiracBasis[]\" in further calculations
you first have to apply a \"Release[]\" on the output.\n
Note that applying \"ExpandAll[]\" on expressions containing held
\"Sigma[]\" terms leads to weird output. Use commands
\"ExpandNumerator[]\" and \"ExpandDenominator[]\" instead.";
 
ToHatTilde::usage = 
"ToHatTilde[expr] decomposes \"d\" dimensional gamma algebra objects
according to the formula \"gamma_mu = gamma~_mu + gamma^_mu\" into
\"4\" and \"d-4\" dimensional objects, respectively. \"4\" dimensional
objects which's default redecomposition into \"d\" and \"d-4\" ones is
delayed via the \"Hold[T[]]\" command are displayed with parentheses
around them, e.g. \"Hold[T@{mu}]\" --> \"({mu}~)\". To go back to the
\"d\" and \"d-4\" objects just do a \"Release[]\" on the expression
containing \"4\" dimensional objects.\n
Note that applying \"ExpandAll[]\" on expressions containing terms like
\"Hold[T@{mu}]\" leads to weird output. Use commands
\"ExpandNumerator[]\" and \"ExpandDenominator[]\" instead.";
 
ToOtimes::usage =
"\"ToOtimes[expr]\" transforms all products of the form
Times[G[...],G[...],\n ...]\" to \"Otimes[G[...],G[...],...]\"
preserving the order of the \"G[...]\"'s. It is most usefully used as
\"expr // ToOtimes // TeXForm\" acting as a filter to give output of
\"expr\" in \"TeXForm\" with the \"\\otimes\" symbol between
\"G[...]\"'s stemming from different lines. Note that
\"ToOtimes[expr]\" is needed in \"G[...] G[...] // TeXForm\" but not in
\"G[...]**G[...] // TeXForm\" since the built-in \"TeXForm\" of \"**\"
is already \"\\otimes\".";
 
ToUG5::usage =
"ToUG5[expr] decompos all matching fermion lines appearing in \"expr\"
according to the formula
\n    a G[l,strg1,strg2] + b G[l,strg1,G5,strg2] =
\n    (a+b)/2 G[l,strg1,U+G5,strg2] + (a-b)/2 G[l,strg1,U-G5,strg2],
\n   with a!=0 && b!=0.\n
ToUG5[expr,{l1,l2,...}] decomposes only fermion lines \"l1\", \"l2\",
etc.. in \"expr\" into \"1 -+ gamma_5\" terms.";
 
U::usage = 
"U is the d dimensional unit matrix. For instance U is used in 
connection with mass terms as \"G[l, p+m U]\".";
 
VectorDimension::usage =
"VectorDimension[expr]: Set the space-time dimension to \"expr\". The
default symbol for the dimension is \"Global`d\". Do not use the symbol
\"D\" for the dimension since this may mix up with the differential
operator \"System`D\".
 
\nVectorDimension[]: Show the currently used expression for the space-time 
dimension.";
 
Version::usage = 
"Version[] prints out some information on the current version of the
TRACER package.";
 
 
(*------------------ BEGIN PRIVATE CONTEXT OF PACKAGE --------------------*)
 
Begin[ "`Private`" ];                   (* Hide actual code from the user *)
 
 
(*--------------------- PRINT INFO ON CURRENT VERSION  -------------------*)
 
ListCommands[] := ( Print[]; Print[ Commands ] );
 
Version[] :=
   (
     Print[];
     Print["AUTHORS: ", Authors];
     Print[];
     Print["VERSION:       ", TracerVersion, " based on Mathematica ", 
           MathVersion]; 
     Print["LAST CHANGE:   ", LastChange];
     Print["MAJOR CHANGES:"];
     Print[MajorChanges]
   );
 
 
(*--------------------------- OUTPUT FORMATS -----------------------------*)
 
(* Hat and tilde forms *)
 
Format[H[p_]] := StringJoin[ ToString[p], "^" ];
 
Format[T[p_]] := StringJoin[ ToString[p], "~" ];
 
(* Scalar product S[p,q] or p.q *)
 
StoString[p_,q_]:=                          (*  also used by OnShell  *)
  If[ TeXlike,
   Switch[ Head[p] Head[q],
	       List List, StringJoin[ "g_{", ToString[p[[1]]], " ",
				      ToString[q[[1]]], "}" ],
	     Symbol List, StringJoin[ ToString[p], "_",  ToString[q] ],
	       Hold Hold, Switch[ Head[p[[1,1]]] Head[q[[1,1]]],
	                    List List, StringJoin["(g~_{",ToString[p[[1,1,1]]],
	                                  " ", ToString[q[[1,1,1]]], "})" ],
	                  Symbol List, StringJoin[ "(", ToString[p[[1,1]]],
	                                        "~_", ToString[q[[1,1]]],")" ],
	                            _, StringJoin[ "(", ToString[p[[1,1]]],
	                                       "~.", ToString[q[[1,1]]], "~)" ]
                              ],
		         _, StringJoin[ ToString[p], ".", ToString[q] ]
	   ],
   Switch[ Head[p] Head[q],
	       List List, Subscripted[ "g"[ p[[1]] q[[1]] ] ],
	     Symbol List, Subscripted[ ToString[p][ q[[1]] ] ],
	       Hold Hold, Switch[ Head[p[[1,1]]] Head[q[[1,1]]],
	                    List List,
	                         Subscripted[ "(g~)"[p[[1,1,1]] q[[1,1,1]]] ],
	                  Symbol List, Subscripted[ StringJoin[ "(",
	                         ToString[p[[1,1]]], "~)"][ q[[1,1,1]] ] ],
	                            _, StringJoin[ "(", ToString[p[[1,1]]],
	                                       "~.", ToString[q[[1,1]]], "~)" ]
                              ],
		       _, StringJoin[ ToString[p], ".", ToString[q] ]
	   ]
    ];
 
Format[S[p_,q_]] := StoString[p,q];
 
Format[H[p_,q_]]:= 
  If[ TeXlike,
   Switch[ Head[p] Head[q],
	     List List, StringJoin[ "g^_{", ToString[p[[1]]], " ",
				      ToString[q[[1]]], "}" ],
	   Symbol List, StringJoin[ ToString[p],"^_",ToString[q] ],
		     _, StringJoin[ ToString[p],"^.",ToString[q],"^" ]
	   ],
   Switch[ Head[p] Head[q],
	       List List, Subscripted[ "g^"[ p[[1]] q[[1]] ] ],
	     Symbol List, Subscripted[ StringJoin[ ToString[p], "^" ]
				       [ q[[1]] ] ],
		     _, StringJoin[ ToString[p],"^.",ToString[q],"^" ]
	   ]
    ];
 
(* Eps-tensor as Eps_{p1,p2,p3,p4} *)
 
Format[eps[{ p1_,p2_,p3_,p4_ }]]:=
   StringJoin[ "Eps[", ToString[p1], ",", ToString[p2],
		     ",", ToString[p3], ",", ToString[p4], "]" ];
 
(* Unevaluated parts of tr[l,{list}] *)
 
Format[tr[l_,{} ]] := StringJoin[ "U[ ", ToString[ l ], " ]" ];
 
Format[tr[l_,{ a__ } ]] :=
  Block[ {i, string = StringJoin[ "G[ ", ToString[ l ] ]},
          Do[
             Switch[ Head[ {a}[[i]] ],
                     List, string = StringJoin[ string, ", {",
                                       ToString[ {a}[[i,1]] ], "}" ],
                     Hold, string = StringJoin[ string, ", (",
                                       ToString[ {a}[[i,1]] ], ")" ],
                        _, string = StringJoin[ string, ", ", 
                                                ToString[ {a}[[i]] ] ]
                   ]
             ,{ i, Length[{a}] }
            ];
          string = StringJoin[ string, " ]" ];
          string
        ];
 
(* Format for sigma[l, Hold[]] produced by ToDiracBasis *)
 
Format[ sigma[l_, Hold[{m_,n_}]] ] :=
  StringJoin[ "Sigma[ ",ToString[l],",",ToString[m],",",ToString[n]," ]"];
 
 
(*------------ TeXForm FOR SCALAR PRODUCT AND EPSILON TENSOR  ------------*)
 
(* Symbols in (4-d) and 4 dimensions *)
 
Format[H[p_], TeXForm] := 
   Switch[ Head[p],
	     List, StringJoin["\\hat\\gamma_{", ToString[TeXForm@p[[1]]],"}"],
	     Symbol, StringJoin["\\not\\!\\hat ", ToString[TeXForm@p] ]
	   ];
 
Format[T[p_], TeXForm] := 
   Switch[ Head[p],
	     List, StringJoin["\\tilde\\gamma_{",ToString[TeXForm@p[[1]]],"}"],
	     Symbol, StringJoin["\\not\\!\\tilde ", ToString[TeXForm@p] ]
	   ];
 
(* Scalar product in d dimensions *)
 
Format[S[p_,q_], TeXForm]:= 
   Switch[ Head[p] Head[q],
	       List List, StringJoin[ "g_{", ToString[TeXForm@p[[1]]], " ", 
				      ToString[TeXForm@q[[1]]], "}" ],
	     Symbol List, StringJoin[ ToString[TeXForm@p], "_{",  
				      ToString[TeXForm@q[[1]]], "}" ],
		       _, If[ p === q,
			        StringJoin[ ToString[TeXForm[p]], "^{2}" ],
			        StringJoin[ ToString[TeXForm@p]," \\cdot ",  
				        ToString[TeXForm@q] ]
			      ]
	   ];
 
(* Scalar product in (4-d) dimensions *)
 
Format[H[p_,q_], TeXForm]:= 
   Switch[ Head[p] Head[q],
	     List List, StringJoin[ "\\hat g_{", ToString[TeXForm@p[[1]]],
				    ToString[TeXForm@q[[1]]], "}" ],
	   Symbol List, StringJoin[ "\\hat ", ToString[TeXForm@p], "_{",  
				    ToString[TeXForm@q[[1]]], "}" ], 
		     _, If[ p === q,
			      StringJoin["\\hat ",ToString[TeXForm[p]],"^{2}"],
			      StringJoin[ "\\hat ", ToString[TeXForm@p], 
                                 " \\cdot \\hat ", ToString[TeXForm@q] ]
			  ]
	   ];
 
(* Epsilon tensor *)
 
Format[eps[{p1_,p2_,p3_,p4_}], TeXForm]:=
   StringJoin[ "\\epsilon\\left(", 
		 ToString[TeXForm@p1], ",", ToString[TeXForm@p2], ",", 
		 ToString[TeXForm@p3], ",", ToString[TeXForm@p4],
		 "\\right)" 
	       ];
 
(* Unevaluated parts of tr[l,{list}]; the "Plus" in Switch is needed
   for "ToUG5 *)
 
Format[ G5, TeXForm ] = "\\gamma_{5}";
 
Format[ U, TeXForm] = 1;
 
Format[tr[l_,{} ], TeXForm] = 1;
 
Format[tr[l_,{ a__ } ], TeXForm] :=
  Block[ {i, TeXstring=""},
	    Do[
	       Switch[ {a}[[i]],
		  _List, TeXstring = StringJoin[ TeXstring, " \\gamma_{",
					ToString[TeXForm@{a}[[i,1]]],"} "],
   Hold[T[_List]], TeXstring = StringJoin[ TeXstring, " \\tilde\\gamma_{",
					ToString[TeXForm@{a}[[i,1,1,1]]],"} "],
 Hold[T[_Symbol]], TeXstring = StringJoin[ TeXstring, " \\tilde{\\not\\! ",
					ToString[TeXForm@{a}[[i,1,1]]],"} "],
		_Symbol, TeXstring = StringJoin[ TeXstring,
				       If[ {a}[[i]]===G5 || {a}[[i]]===U,
					   "", " \\not\\! "],
					ToString[TeXForm@{a}[[i]]]," "],
		  _Plus, TeXstring =
			 StringJoin[ TeXstring, " ",
				     Switch[ { {a}[[i,1]],{a}[[i,2]] },
					     { G5,U}, "(1+\\gamma_{5})",
					     {-G5,U}, "(1-\\gamma_{5})",
					     _, ToString[TeXForm@{a}[[i]]]
					   ], " "
				   ],
		      _, TeXstring = StringJoin[ TeXstring, " ",
					ToString[TeXForm@{a}[[i]]]," "] ],
	       { i, Length[{a}] }
	      ];
	    TeXstring
	  ];
 
 
(* Format for sigma[l, Hold[]] produced by ToDiracBasis *)
 
Format[ sigma[l_, Hold[{m_,n_}]], TeXForm ] :=
  Switch[ Head[m] Head[n],
            List List, StringJoin[ "\\sigma_{", ToString[TeXForm@m[[1]]],
                                 " ", ToString[TeXForm@n[[1]]], "}" ],
          Symbol List, StringJoin[ "{i\\over 2} [", ToString[TeXForm@m],
                           ",\\gamma_{", ToString[TeXForm@n[[1]]], "}]" ],
                    _, StringJoin[ "{i\\over 2} [", ToString[TeXForm@m],
                           ", ", ToString[TeXForm@n], "]" ]
        ];
 
 
(*------------------------------------------------------------------------*)
(*---------------------- BEGINNING Of THE MAIN RULES ---------------------*)
(*------------------------------------------------------------------------*)
 
(*--------------------- CONVERSION TO INTERNAL FORMAT --------------------*)
 
(* 
 * Convert user level functions G, GammaTrace, Eps, Sigma to internal
 * functions tr, eps, sigma. All actual calculations are done with tr,
 * eps and sigma. Gamma algebra objects are combined in a list.
 *)
 
G[line_, a___] := tr[line, {a}];                (* Synonym for GammaTrace *)
 
GammaTrace[line_, a___] := tr[line, {a}];
 
Sigma[l_,m_,n_] := sigma[l,{m,n}];
 
Eps[a_, b_, c_, d_] := eps[{a, b, c, d}];
 
 
(*-------------- USE DOT AS INPUT FOR THE SCALAR PRODUCT -----------------*)
 
Unprotect[ Dot ];
 
Dot[ a_, b_] := S[ a, b]   /;   ( !Length[a] > 1 || Head[a] === Plus ) &&
                                ( !Length[b] > 1 || Head[b] === Plus );
 
Protect[ Dot ];
 
 
(*------------------- TOGGLE USE OF ANTICOMMUTING G5 ---------------------*)
(* 
 * The rules anticommute G5 to the right and in case use {G5,G} = 2 G^ G5.
 * "G5flag" allows for control over the usage of the rules in "SortLine" 
 * and "ToUG5".    
 *)
 
AntiCommute[ flag_:query ] := 
   ( Switch[ flag,
	  Tracer`on, 
	     ( tr[l_,{a___,G5,b_,c___}] := -tr[l,{a,b,G5,c}] /; G5flag;
	       AntiComm := True ),
	  Tracer`off, 
	     ( Unprotect[H];
            H[__] := 0;
            H[__] =. ;
            Protect[H]; 
            tr[l_,{a___,G5,b_,c___}] := -tr[l,{a,b,G5,c}] +
	       2 tr[l,{a,H@b,G5,c}] /; G5flag;
	       AntiComm := False ) ];
     If[ AntiComm, 
	   Print[ "Package uses the usual anticommuting G5 in \"", 
		  ToString[d], "\" dimensions." ],
	   Print[ "Package uses a non anticommuting G5 in \"", ToString[d], 
		  "\" dimensions." ] ];
     If[ AntiComm && d =!= 4,
        Print[ StringJoin[ "WARNING: Use of the Epsilon tensor in d != 4 ",
             "dimensions with\n         anticommuting G5 is algebraically ",
             "inconsistent." ] ] ];
     G5flag := True
   );
 
 
(*----------------------- SET SPACE-TIME DIMENSION -----------------------*)
 
VectorDimension[ dim_:query ] :=
   Switch[ dim,
	   query, Print[ "Current dimension is \"", ToString[d], "\"." ],
	       4, ( Unprotect[ Release[protected] ];
		    d = 4; 
		    H[__] := 0;
		    protected = Protect[ H ];
		    Print["Dimension set to \"4\". NOTE: For this setting of",
			  " the dimension the" ];
		    AntiCommute[ on ]
		  ),
	       _, ( Unprotect[ Release[protected] ]; 
		    d = dim;
		    H[__] := 0;   (* Avoid error msg on multiple calls. *)
		    H[__] =.;
		    protected = Switch[ Head[d], 
					Symbol, Protect[H, Release[d]],
					     _, Protect[ H ]            ];
		    Print[ "Dimension set to \"", ToString[d], 
			   "\". Used type of G5 left unchanged." ]
		  )
	   ];
 
d = Global`d;         (* Set default symbol for the space-time dimension *)
protected = Join[ {H}, Protect[Release[d]] ];
 
 
(*----------------- MODIFY TABLE OF LINES TO BE TRACED -------------------*)
 
CalcTable = {};             (* default for lookup table of lines to trace *)
 
(*
 * if Spur[] and NoSpur[] are modified, also see
 * for a possible modification in ToDiracBasis[]
 *)
 
Spur[lines___] := ( CalcTable = Union[CalcTable, {lines}]; SpurOut[] );
 
NoSpur[lines___] := ( CalcTable = Complement[CalcTable, {lines}]; 
			SpurOut[] );
 
SpurOut[] := Block[ {i, string = "The gamma matrix line(s) \""},
	       Do[ string = StringJoin[ string,
			    ToString[ CalcTable[[i]] ], ", " ],
		   {i, Length[ CalcTable ] - 1} ];
	       string = StringJoin[ string, ToString[
		   CalcTable[[Length[CalcTable]]] ], "\" will be traced." ];
	       If[ Length[CalcTable]==0, string =
		   "No gamma matrix line will be traced.", ];
	       Print[ string ] ];
 
 
(*---------------- SET OUTPUT STYLE FOR GAMMATRACE[list] -----------------*)
 
OutputFormat[ flag_:query ] := 
   ( Switch[ flag,
	       Global`texlike,   TeXlike := True;,
	       Global`subscript, TeXlike := False; ];
     Print[ "Current OutputFormat is set to ",
	      If[ TeXlike, "\"texlike\"", "\"subscript\"" ], "." ]
   );
 
 
(*------------ TOGGLE TREATMENT OF NONCOMMUTATIVEMULTIPLY ----------------*)
 
RemoveNCM[ flag_:query ] :=
   ( Switch[ flag,
             Tracer`on,   NCMflag = True;,
             Tracer`off,  NCMflag = False; ];
     Print[ "NonCommutativeMultiply will be ",
            If[ NCMflag, "removed.", "kept." ] ]
   );
 
NCMflag = False;
 
 
(*----------------------- REMOVAL OF ALL TILDE PARTS ---------------------*)
 
(* Implementation of G~ = G - G^ *)
 
tr[l_,{a___, T@b_, c___}] := tr[l,{a, b, c}] - tr[l,{a, H@b, c}];
 
 
(*------------- REDUCTION OF TERMS WITH ONLY 'p' AND 'G5' FACTORS --------*)
 
(* 
 * Initalize flag for U-+G5 expansion. "ApartUG5" is toggled later on by 
 * "ToUG5" to allow for collection of terms with "U-+G5" structure.
 *)
 
ApartUG5 := True;
 
tr[l_,{a___, 0, b___}] := 0;
 
tr[l_,{a___, m_. U, b___}] := m tr[l,{a, b}];
 
tr[l_,{a___, p_+m_. U,b___}] := tr[l,{a,p,b}] + m tr[l,{a,b}] /; ApartUG5;
 
tr[l_,{a___, m_ G5, b___}] := m tr[l,{a, G5, b}];
 
tr[l_,{a___,p_+m_. G5,b___}]:=tr[l,{a,p,b}]+m tr[l,{a,G5,b}] /; ApartUG5;
 
 
(*-------------- DECOMPOSE SIGMA MATRIX INTO GAMMA STRINGS ---------------*)
 
(* trivial stuff *)
sigma[l_,{0,n_}] = 0;
sigma[l_,{m_,0}] = 0;
 
sigma[l_,{m_,n_}] := I/2 tr[l,{m,n}] - I/2 tr[l,{n,m}];
 
 
(*-------------- TRACES WITH AN ODD NUMBER OF GAMMA-MATRICES -------------*)
 
tr[l_,{a___}] := 0 /; ( OddQ[Length[{a}]-Count[{a},G5]] && 
							MemberQ[CalcTable,l] );
 
 
(*------------------- REDUCTION TO TERMS WITH ONLY ONE G5 ----------------*) 
 
tr[l_,{a___, G5, G5, b___}] := tr[l,{a, b}];
 
(* Use cyclicity of "tr" *)
 
tr[l_,{a___,G5,b__}] := tr[l,{b,a,G5}] /; ( !MemberQ[{a,b},G5] && 
							MemberQ[CalcTable,l] );
 
 
(*----------------------- ANTICOMMUTING G5 AS DEFAULT --------------------*)
 
(* 
 * Anticommuting G5 can be toggled later with AntiCommute[on/off]. 
 * The rule MUST be stated here to place it at the proper position in the 
 * rule tables build up by Mathematica for "tr". One can NOT simply remove 
 * or reformulate it depending on "G5flag" since this would place it at
 * the wrong position (most likely at the end) in the rule tables.
 *)
 
tr[l_,{a___, G5, b_, c___}] := - tr[l,{a, b, G5, c}] /; G5flag;
 
 
(*-------------------- TRACES OF UP TO 4 GAMMA-MATRICES ------------------*)
 
(* 
 * Give some explict formulae for short traces to improve performance 
 * since long traces will be reduced to many ever shorter traces when 
 * anti/commuting gamma matrices.
 *)
 
tr[l_,{}] := 4  /;  MemberQ[CalcTable,l];
 
tr[l_,{G5}] := 0  /;  MemberQ[CalcTable,l];
 
tr[l_,{a_, b_, G5}] := 0  /;  MemberQ[CalcTable,l];
 
tr[l_,{a_, b_}] := 4 S[a,b]  /;  MemberQ[CalcTable,l];
 
tr[l_,{a_, b_, c_, e_, G5}] := 4I eps[{a, b, c, e}] /; MemberQ[CalcTable,l];
 
tr[l_,{a_, b_, c_, e_}] := 4 S[a,b] S[c,e] - 4 S[a,c] S[b,e] + 
			  4 S[a,e] S[b,c]  /;  MemberQ[CalcTable,l];
 
 
(*---------------- CONTRACTION OF GAMMA-MATRICES ON ONE LINE -------------*)
(*         See references listed in program head for more details.        *)
 
tr[l_,{a___,H@{mu_},b___,  {mu_},c___}] := tr[l,{a, H@{mu}, b, H@{mu}, c}];
tr[l_,{a___,  {mu_},b___,H@{mu_},c___}] := tr[l,{a, H@{mu}, b, H@{mu}, c}];
 
tr[l_,{a___, mu_, mu_, b___}] := Switch[ mu,
					          _List, d tr[l,{a, b}],
					       H[_List], (d-4) tr[l,{a, b}],
					              _, S[mu,mu] tr[l,{a, b}]
                                       ];
 
tr[l_,{a___, mu_, b_, mu_, c___}] :=
   Switch[ mu,
           _List   , (2-d) tr[l,{a,b,c}],
           H[_List], (4-d) tr[l,{a,b,c}] + 2 tr[l,{a,H@b,c}],
                  _, 2 S[mu,b] tr[l,{a,mu,c}] - S[mu,mu] tr[l,{a,b,c}]
         ];
 
tr[l_,{a___, mu_, b_, c_, mu_, e___}] :=
   Switch[ mu,
       _List, 4 S[b,c] tr[l,{a, e}] + (d-4) tr[l,{a, b, c, e}],
    H[_List], (d-4) tr[l,{a,b,c,e}]-2 tr[l,{a,H@b,c,e}]+2 tr[l,{a,H@c,b,e}],
           _, S[mu,mu] tr[l,{a, b, c, e}] - 2 S[mu,b] tr[l,{a, mu, c, e}] +
              2 S[mu,c] tr[l,{a, mu, b, e}]
         ];
 
tr[l_,{a___, mu_, b_, c_, e_, mu_, f___}] :=
   Switch[ mu,
          _List, (4-d) tr[l,{a,b,c,e,f}] - 2 tr[l,{a, e, c, b, f}],
          H[_List], (4-d) tr[l,{a,b,c,e,f}] + 2 tr[l,{a,H@b,c,e,f}] -
                     2 tr[l,{a,H@c,b,e,f}] + 2 tr[l,{a,H@e,b,c,f}],
          _, 2 S[mu,b] tr[l,{a,mu,c,e,f}] - 2 S[mu,c] tr[l,{a,mu,b,e,f}] +
		   2 S[mu,e] tr[l,{a,mu,b,c,f}] - S[mu,mu] tr[l,{a,b,c,e,f}]
         ];
 
tr[l_,{a___, mu_, b__, mu_, c___}] := 
  Switch[ mu,
        _List, Expand[
		     (-1)^Length[{b}] ( (d-4) tr[l,{a,b,c}] +
		     2 tr[l,Flatten[ {{a},Join[Reverse[Drop[{b},3-Length[{b}]]],
				  Drop[{b},3]], {c} }, 1] ] +
		     Block[ {i}, 
			   2 Sum[ (-1)^i tr[l, Flatten[ { {a}, Prepend[Drop[{b},
				 {i}], {b}[[i]]], {c} },1 ] ],{i,4,Length[{b}]}
				] 
			  ] ) ],
       H[_List], Expand[
		     (-1)^Length[{b}] ( (d-4) tr[l,{a,b,c}] +
		     Block[ {i}, 
			   2 Sum[ (-1)^i tr[l, Flatten[ { {a}, Prepend[Drop[{b},
				 {i}],H@{b}[[i]]],{c} },1 ] ],{i,1,Length[{b}]}
				] 
			  ] ) ],
	       _, Expand[
		      (-1)^Length[{b}] ( S[mu,mu] tr[l,{a,b,c}] +
		      Block[ {i},
			    2 Sum[ (-1)^i S[mu, {b}[[i]] ] *
				  tr[l,Flatten[{{a},mu,Drop[{b},{i}],{c}},1]],
				      {i,1,Length[{b}]}
				 ]
			   ] ) ]
	  ];
 
 
(*------------------ TRACES OF MORE THAN 4 GAMMA-MATRICES ----------------*)
(*         See references listed in program head for more details.        *)
 
tr[l_,{a__, G5}] := Expand[
   Block[ {i}, Sum[(-1)^i S[{a}[[1]],{a}[[i]]] *
      tr[l,Append[Rest[Drop[{a},{i}]], G5]], {i,2,Length[{a}]} ] ] -
   I/6 eps[{{a}[[1]],{i1},{i2},{i3}}] tr[l,Join[Rest[{a}],{{i1},{i2},{i3}} 
   ]]]  /;  MemberQ[CalcTable,l];
 
tr[l_,{a__}] := Expand[
		      Block[ {i}, Sum[(-1)^i S[{a}[[1]],{a}[[i]]] *
			      tr[l,Rest[Drop[{a},{i}]]],{i,2,Length[{a}]} ] ] 
		     ]  /;  MemberQ[CalcTable,l];
 
 
(*----------- PROJECTION PROPERTIES OF HAT AND TILDE OPERATORS -----------*)
 
H[0] = 0;
H[ H[p__] ] := H[p];
 
tr /: a1___ tr[ l1_,{b1___, H@{mu_}, b2___}] a2___ *
            tr[ l2_,{c1___,   {mu_}, c2___}] a3___ :=
      a1 tr[ l1, {b1,H@{mu},b2}] a2 tr[ l2, {c1,H@{mu},c2}] a3;
 
tr /: a1___ tr[ l1_,{b1___,   {mu_}, b2___}] a2___ *
            tr[ l2_,{c1___, H@{mu_}, c2___}] a3___ :=
      a1 tr[ l1, {b1,H@{mu},b2}] a2 tr[ l2, {c1,H@{mu},c2}] a3;
 
tr /: a1___ ** tr[ l1_,{b1___, H@{mu_}, b2___}] ** a2___ **
               tr[ l2_,{c1___,   {mu_}, c2___}] ** a3___ :=
      a1 ** tr[ l1, {b1,H@{mu},b2}] ** a2 ** tr[ l2, {c1,H@{mu},c2}] ** a3;
 
tr /: a1___ ** tr[ l1_,{b1___,   {mu_}, b2___}] ** a2___ **
               tr[ l2_,{c1___, H@{mu_}, c2___}] ** a3___ :=
      a1 ** tr[ l1, {b1,H@{mu},b2}] ** a2 ** tr[ l2, {c1,H@{mu},c2}] ** a3;
 
T[0] = 0;
T[ T[p__] ] := T[p];
 
 
(*-------------------  LINEARITY OF THE SCALAR PRODUCT -------------------*)
 
Attributes[S] = {Orderless};
Attributes[H] = {Orderless};
Attributes[T] = {Orderless};
 
S[0,p_] = 0;
S[  a_,H@b_] := H[a,b];
S[H@a_,H@b_] := H[a,b];
S[  a_,T@b_] := S[a,b] - H[a,b];
S[T@a_,T@b_] := S[a,b] - H[a,b];
 
H[0,p_]    = 0;
H[T@_,___] = 0;
H[  a_,H@b_] := H[a,b];
H[H@a_,H@b_] := H[a,b];
 
T[H@_,___] = 0;
T[ a_, b_] := S[ a, b] - H[ a, b];
 
S[c_?NumberQ p_, q_]    := c S[p,q];
S[p_, {c_?NumberQ q_} ] := c S[p,{q}];
 
S[p_ + q_, r_] := S[p,r] + S[q,r];
 
 
(*----------------- CONTRACTION RULES FOR THE SCALAR PRODUCT -------------*)
 
(* 
 * Reduce "p.p" type expressions to a real quadrad of p. 
 * S[p_Symbol,p_] := p^2
 *)
 
S[{mu_},{mu_}] := d;
H[{mu_},{mu_}] := d-4;
 
S /: S[{mu_},p_]^2 := S[p,p];
H /: H[{mu_},p_]^2 := H[p,p];
 
S /: S[{mu_},p_] tr[l_, { a___,{mu_},b___ }] := tr[l, { a,  p,b }];
H /: H[{mu_},p_] tr[l_, { a___,{mu_},b___ }] := tr[l, { a,H@p,b }];
 
S /: S[{mu_},p_] tr[l_, { a___,H@{mu_},b___ }] := tr[l, { a,H@p,b }]; 
H /: H[{mu_},p_] tr[l_, { a___,H@{mu_},b___ }] := tr[l, { a,H@p,b }];
 
S /: S[{mu_},p_] e___ ** tr[l_, { a___,{mu_},b___ }] ** f___ :=
     e ** tr[l, { a,  p,b }] ** f;
H /: H[{mu_},p_] e___ ** tr[l_, { a___,{mu_},b___ }] ** f___ :=
     e ** tr[l, { a,H@p,b }] ** f;
 
S /: S[{mu_},p_] e___ ** tr[l_, { a___,H@{mu_},b___ }] ** f___ :=
     e ** tr[l, { a,H@p,b }] ** f;
H /: H[{mu_},p_] e___ ** tr[l_, { a___,H@{mu_},b___ }] ** f___ :=
     e ** tr[l, { a,H@p,b }] ** f;
 
S /: S[{mu_},p_] f_[a___,{mu_},b___] := f[a,  p,b];
H /: H[{mu_},p_] f_[a___,{mu_},b___] := f[a,H@p,b];
 
S /: S[{mu_},p_] f_[a___,H@{mu_},b___] := f[a,H@p,b];
H /: H[{mu_},p_] f_[a___,H@{mu_},b___] := f[a,H@p,b];
 
S /: S[{mu_},p_] f_[{a___,{mu_},b___}] := f[{a,  p,b}];
H /: H[{mu_},p_] f_[{a___,{mu_},b___}] := f[{a,H@p,b}];
 
S /: S[{mu_},p_] f_[{a___,H@{mu_},b___}] := f[{a,H@p,b}];
H /: H[{mu_},p_] f_[{a___,H@{mu_},b___}] := f[{a,H@p,b}];
 
 
(*------------------------------ EPSILON-TENSOR --------------------------*)
 
eps[{___, 0, ___}] = 0;
 
eps[{___, H@p_, ___}] = 0;
 
(*
 * Below we have to use named patterns a___ and b___ because TRACER
 * knows already how to contract identical indices and would therefore
 * contract tr[l, {BlankNullSequence[], H@{mu_}, BlankNullSequence[]}]
 * in the following rule. Weird but consistent. As a workaround one
 * could move the rule further to the beginning of the code and tag on
 * "tr" but for performance reasons we prefere to tag on "eps".
 *)
eps /: eps[{___, {mu_}, ___}] tr[l_, {a___, H@{mu_}, b___}] = 0;
 
eps[list4_] := 0 /; Signature[list4]==0;
 
(* "OrderedQ" must be there to prevent an infinite loop. *)
 
eps[list4_] := Signature[list4] eps[Sort[list4]] /; OrderedQ[list4]==False;
 
eps[{a___, c_?NumberQ p_, b___}]   := c eps[{a, p, b}];
eps[{a___, {c_?NumberQ p_}, b___}] := c eps[{a , {p}, b}];
 
eps[{a___, p_+q_, b___}] := eps[{a, p, b}] + eps[{a, q, b}];
 
 
(* Once again, give some explict formulae to improve performance. *)
 
eps /: eps[{{la_},{mu_},{nu_},p1_}]^2 := 6 ( H[p1,p1] - S[p1,p1] );
 
eps /: eps[{{la_},{mu_},{nu_},p1_}] eps[{{la_},{mu_},{nu_},q1_}] :=
	6 ( H[p1,q1] - S[p1,q1] );
 
eps /: eps[{{mu_},{nu_},p1_,p2_}]^2 :=
	2 Expand[ - Det[{{S[p1,p1]-H[p1,p1],S[p1,p2]-H[p1,p2]},
			 {S[p2,p1]-H[p2,p1],S[p2,p2]-H[p2,p2]}}]];
 
eps /: eps[{{mu_},{nu_},p1_,p2_}] eps[{{mu_},{nu_},q1_,q2_}] :=
	2 Expand[ - Det[{{S[p1,q1]-H[p1,q1],S[p1,q2]-H[p1,q2]},
			 {S[p2,q1]-H[p2,q1],S[p2,q2]-H[p2,q2]}}]];
 
(* General formulae *)
 
eps /: eps[{p1_,p2_,p3_,p4_}]^2 := Expand[ - Det[{
 {S[p1,p1]-H[p1,p1],S[p1,p2]-H[p1,p2],S[p1,p3]-H[p1,p3],S[p1,p4]-H[p1,p4]},
 {S[p2,p1]-H[p2,p1],S[p2,p2]-H[p2,p2],S[p2,p3]-H[p2,p3],S[p2,p4]-H[p2,p4]},
 {S[p3,p1]-H[p3,p1],S[p3,p2]-H[p3,p2],S[p3,p3]-H[p3,p3],S[p3,p4]-H[p3,p4]},
 {S[p4,p1]-H[p4,p1],S[p4,p2]-H[p4,p2],S[p4,p3]-H[p4,p3],S[p4,p4]-H[p4,p4]}}]
 ];
 
eps /: eps[{p1_,p2_,p3_,p4_}] eps[{q1_,q2_,q3_,q4_}] := Expand[ - Det[{
 {S[p1,q1]-H[p1,q1],S[p1,q2]-H[p1,q2],S[p1,q3]-H[p1,q3],S[p1,q4]-H[p1,q4]},
 {S[p2,q1]-H[p2,q1],S[p2,q2]-H[p2,q2],S[p2,q3]-H[p2,q3],S[p2,q4]-H[p2,q4]},
 {S[p3,q1]-H[p3,q1],S[p3,q2]-H[p3,q2],S[p3,q3]-H[p3,q3],S[p3,q4]-H[p3,q4]},
 {S[p4,q1]-H[p4,q1],S[p4,q2]-H[p4,q2],S[p4,q3]-H[p4,q3],S[p4,q4]-H[p4,q4]}}]
 ];
 
(* decompose Eps[p1,p2,p3,p4] g_q1 g_q2 g_q3 for anticommuting G5 *)
 
eps /: eps[{p1_,p2_,p3_,p4_}] tr[l,{q1_,q2_,q3_}] :=
Block[ {m},
       (* unique auxiliary index to prevent unindended contractions *)
       m = Unique["idx"];  
       eps[{p1,p2,p3,p4}] ( S[q1,q2] tr[l,{q3}] + S[q2,q3] tr[l,{q1}] - 
       S[q1,q3] tr[l,{q2}] + I eps[{q1,q2,q3,{m}}] tr[l,{G5,{m}}] ) /; 
         G5flag && Length[Intersection[{p1,p2,p3,p4},{q1,q2,q3}]] >= 1
     ];
 
(* perform contraction for index pairs in eps_{...,{mu},...} g_mu *) 
 
(* The rhs of the rule below is a little bit complicated since we do not
   know where exactly in indices the generic index {mu_} appears. The 
   reason is that Eps[] automatically rearranges its arguments in
   canonical order e.g. Eps[a, b, {m}, c] G[l, {m}] would be reordered
   while Eps[a, b, {m}, {n}] G[l, {m}] would not. Thus the number of
   explicit rules taking into account all possible argument types /
   orderings would be tremendous. *)
 
ContractEpsGammaRule =
   eps[indices_List] tr[l_, {a___, {mu_}, b___}] :>
      Block[ {index, pos},
             pos   = Position[indices, {mu}][[1,1]];
             index = Drop[indices, {pos,pos}]; 
             (-1)^pos * (
             I tr[l, {a, T@index[[1]], T@index[[2]], T@index[[3]], G5, b}] -
             I T[index[[1]],index[[2]]] tr[l, {a, T@index[[3]], G5, b}] +
             I T[index[[1]],index[[3]]] tr[l, {a, T@index[[2]], G5, b}] -
             I T[index[[2]],index[[3]]] tr[l, {a, T@index[[1]], G5, b}]
             )
      ] /; ( Length[indices]==4 && MemberQ[indices, {mu}] );
 
ContractEpsGamma[expr_] := expr //. ContractEpsGammaRule // Expand;
 
 
(*-------------------------- ONSHELL DECLARATIONS ------------------------*)
 
lookup = {};             (* default lookup table for OnShell declarations *)
 
OnShell[ flag_:query, list___ ] := 
   Block[ { ni, i, l, l3 },
      l = { list };
      Switch[ flag,
	  Tracer`on,
	     ( Unprotect[ S ];
             For[i=1, i <= Length[l], i++,
		   ni=Length[ l[[i]] ];
		   Switch[ ni,
                   2, l3 = {l[[i,1]], l[[i,1]], l[[i,2]]}, 
		       3, l3 = l[[i]],
		       _, (Print[ "Illegal OnShell declaration: Probably",
				 " too many/less elements in list ", l[[i]], "."];
                       Continue[]) ];
		       S[ l3[[1]],l3[[2]] ] = l3[[3]]; 
			 lookup = Union[lookup, {l3}]
		 ];
	       Protect[ S ]
           ),
	  Tracer`off,
           ( Unprotect[ S ];
             For[i=1, i <= Length[l], i++,
               ni=Length[ l[[i]] ];
               Switch[ ni,
                   2, l3 = {l[[i,1]], l[[i,1]], l[[i,2]]},
                   3, l3 = l[[i]],
                   _, (Print[ "Illegal OnShell declaration: Probably",
                         " too many/less elements in list ", l[[i]], "."];
                      Continue[]) ];
                   If[ MemberQ[lookup, l3],
                       ( S[ l3[[1]],l3[[2]] ] =. ;
                         lookup = Complement[lookup, {l3}] ),
                       Print["No such OnShell declaration: ",l[[i]]]
                     ]
             ];
             Protect[ S ]
           ),
	  query, If[ Length[lookup] != 0, 
		     ( Print[ "Active OnShell declarations:" ];
		       Do[ Print[ StoString[lookup[[i,1]],lookup[[i,2]]],
				  " = ", S[ lookup[[i,1]],lookup[[i,2]] ] ],
			   { i, Length[lookup] }
			 ] ), 
		       Print[ "No OnShell declarations are active." ]
		   ],
	  _, Print["Illegal flag in OnShell."] ];
	 ];
 
(*--------------- SORT GAMMA MATRICES ON LINES BY REFERENCE --------------*)
 
(* 
 * Sort "list" on line "l" in expression "expr" with reference to 
 * "reflist".
 * "recflag" controlls the usage of the "G5" rules during the recursive
 * calls to "SortLine" in "SortRules". During the reordering the
 * rules commuting "G5" to the right are disabled while at the end the
 * relevant rules are enabled again.
 *)
 
SortLine[ expr_, l_, reflist_List:{}, recflag_:query] := Block[
   { i, k, list, perm={}, out1=expr, out2, pos, rlist=reflist, slot, x },
   G5flag := False;
   pos = Position[ expr, tr[ l, {___}] ];
   (* if requested line not found return expr unsorted *)
   If[ pos == {}, Return[expr] ];
   Do[
	list = expr[[ pos[[i]] /. List[a___] -> a, 2 ]];
	If[ reflist == {},
	    If[ MemberQ[ list, G5],
		rlist = Append[ Sort[ Drop[ list, {Where[list,G5]}] ], G5],
		rlist = Sort[list] ]
	  ];
	If[ list === rlist, ,
	    If[ Sort[list] === Sort[rlist],
		perm={};
		Do[ 
		    slot = Where[ list, rlist[[k]] ];
		    perm = Append[ perm, slot], {k, Length[list]}
		  ];
		out2 = tr[ l, list];
		Do[
		    x = list[[ perm[[k]] ]];
		    SetSortRules[ l, rlist, x, k ];
		    out2 = out2 //. SortRules
		    ,{ k, Length[perm] }
		  ];
		out1 = out1 /. tr[ l, list] -> out2 
	      ]
	  ], {i, Length[pos]}
     ];
   Return[ If[ recflag == query, G5flag := True] ; Expand[ out1 ] ] ];
 
(*
 * Utilities for "SortLine"
 *)
 
(* Where is "x" in "list" ? *)
 
Where[ list_List, x_] := First[ Sort[ Position[ list, x] ] ][[1]];
 
(* 
 * Set up the transformation rule for current list element "x" to be
 * moved to position "i" on line "l".
 *)
 
SetSortRules[ lidx_, rlist_, x_, k_] :=
(
 SortRules =
 Switch[  x,
	  G5, tr[ lidx, {a___, b_, G5, c___} ] :>
	      Switch[ Head[b],
		      H, tr[lidx, {a, G5, b, c}],
		      _, If[ AntiComm, -tr[lidx, {a, G5, b, c}], 
			 -tr[lidx, {a,G5,b,c}] + 2 tr[lidx, {a,G5,H@b,c}] ]
		    ] /; Where[{a,b,G5,c},G5] > k,
	   _,
	 {
	   tr[ lidx, {a___, G5, x, c___} ] :> 
	       Switch[ Head[x],
		       H,  tr[lidx, {a, x, G5, c}],
		       _,  If[ AntiComm, -tr[lidx, {a, x, G5, c}],
			   -tr[lidx, {a,x,G5,c}] + 2 tr[lidx, {a,H@x,G5,c}] ]
		     ] /; Where[{a,G5,x,c},x] > k
	   ,
	   tr[ lidx, {a___, b_, x, c___} ] :> -tr[ lidx,{a, x, b, c}] +
	       2 S[b,x] SortLine[ tr[ lidx,{a,c} ], lidx, Drop[ Drop[ rlist,
	       {Where[rlist,b]} ], {Where[rlist,x]} ], deep ]
	       /; ( Where[{a,b,x,c},x] > k ) && Not[b===G5]
	 }
	];
  SortRules = Dispatch[ SortRules ]
);
 
 
(*------------ IMPROVE READABILITY BY COLLECTING 1-+G5 TERMS ------------*)
 
(*
 * "ToUG5" tries to transform terms of the form "g_mu +- g_mu g_5" 
 * to "g_mu ( 1 +- g_5 )".
 * Note that one can NOT transform this in a straightforward way to 
 * "tr[l,{{mu},U-+G5}]" since this would match an earlier pattern and
 * thus lead to an infinite loop. 
 * Therefore the appropriate rules for expansion of terms matching the
 * pattern "tr[l,{{mu},U-+G5}]" are controlled by the flag "ApartUG5".
 * This situation is analogous to "G5flag" in the function "SortLine".
 *)
 
(*
 * Rules for "1-+g_5" collection
 * Extracting numbers, symbols and combinations of both and combining
 * the rest needs a careful choice of the relevant rules. Especially 
 * the "Minus" sign in expressions like "g_mu - g_mu g_5" is a bit
 * tricky since it is stored internally as "Times[-1,g_mu]". Use 
 * "FullForm" to understand the Why's and How's of the rules.
 * The order of rules in "ToUG5" is absolutely crucial for proper 
 * operation of the "1+-g_5" collection.
 * E.g. with reversed rule order the expanded form of "G[l1,U-G5] *
 * G[l2,U-G5]" is only partially collected.
 *)
 
(*
 * Note the `dirty trick' concerning the "Return[...]" statement!
 * Setting "ApartUG5 := True" just before the "Return" and doing a
 * simple "Return[out]" would invoke an evaluation of "out" with the 
 * U-+G5 expansion already in use again. 
 * There is nothing about that in the manual but it seems to work. ;-)
 *)
 
GetAllLines[expr_] :=
  Block[ {lines={}, pos, l, i},
         pos = Position[expr, tr[___]];
         Do[
             l = expr[[ pos[[i]] /. List[a___] -> a, 1 ]];
             AppendTo[lines, l];
             , {i,1,Length[pos]}
           ];
         lines = Union[lines];
         lines
       ];
 
(*
 * We have to use "rule = ... :> ... //. {lidx -> l}" because otherwise
 * we won't get line indices "l" properly substituted with "lines[[i]]"
 * on the rhs of ":>".
 * Note: We have to write`m*1' because we use `m__' as pattern on 
 *       the lhs.
 *)
SetToUG5Rules[lines_] :=
  Block[ {lidx, l, i, rule},
         ToUG5Rules = {};
         Do[
             l = lines[[i]];
             rule=m__ tr[lidx,{a___,b___}]+n__ tr[lidx,{a___,G5,b___}]:>
                  (m*1+n*1) 1/2 tr[lidx,{a,U+G5,b}] + 
                  (m*1-n*1) 1/2 tr[lidx,{a,U-G5,b}];
             rule = rule //. {lidx -> l}; 
             AppendTo[ToUG5Rules, rule];
 
             rule=m_. tr[lidx,{a___,b___}]+n_. tr[lidx,{a___,G5,b___}]:>
                  (m+n) 1/2 tr[lidx,{a,U+G5,b}] + 
                  (m-n) 1/2 tr[lidx,{a,U-G5,b}];
             rule = rule //. {lidx -> l}; 
             AppendTo[ToUG5Rules, rule];
 
             rule= m__ (e___ ** tr[lidx,{a___,b___}   ] ** f___) +
                   n__ (e___ ** tr[lidx,{a___,G5,b___}] ** f___) :>
                  (m*1+n*1) 1/2 (e ** tr[lidx,{a,U+G5,b}] ** f) + 
                  (m*1-n*1) 1/2 (e ** tr[lidx,{a,U-G5,b}] ** f);
             rule = rule //. {lidx -> l}; 
             AppendTo[ToUG5Rules, rule];
 
             rule=m_. (e___ ** tr[lidx,{a___,b___}   ] ** f___) +
                  n_. (e___ ** tr[lidx,{a___,G5,b___}] ** f___) :>
                  (m+n) 1/2 (e ** tr[lidx,{a,U+G5,b}] ** f) + 
                  (m-n) 1/2 (e ** tr[lidx,{a,U-G5,b}] ** f);
             rule = rule //. {lidx -> l}; 
             AppendTo[ToUG5Rules, rule]
(*
 * Shall we include that ?
 *
 *            rule = tr[lidx,{a___,G5,b___}] :> 
 *                      1/2 tr[lidx,{a,U+G5,b}] + 1/2 tr[lidx,{a,U-G5,b}];
 *            rule = rule //. {lidx -> l}; 
 *            AppendTo[ToUG5Rules, rule]
 *)
             , {i,1,Length[lines]}
           ];
         ToUG5Rules = Dispatch[ToUG5Rules]
       ];
 
 
ToUG5[ expr_, lines_:{} ] := 
 Block[ {out, linelist=lines, pos, poslist, i},
	   ApartUG5 := False;
	   G5flag   := False;
        If[linelist == {}, linelist = GetAllLines[expr]];
        SetToUG5Rules[linelist];
	   out = ExpandAll[ expr ] //. ToUG5Rules;
(* 
 * We have to do a MapAt[Release,...] here because the above ExpandAll
 * gets inside possible Hold[]'s in "out". There it would cause commands
 * like TeXForm[ToUG5[expr]] to produce garbage.
 *)
        poslist = Position[out, Hold[_]];
        Do[
             pos = poslist[[i]];
             (* argument of Hold[_] is one level deeper *)
             AppendTo[pos, 1];  
             out = MapAt[Release, out, pos];
             ,{i,Length[poslist]}
          ];
	   Return[ApartUG5 := True; G5flag := True; out]
	 ];
 
 
(*-------------- TeX FORMAT FOR `*' PRODUCT OF SEVERAL LINES  ------------*)
 
(*
 * Note that the ordering of rules in "OtimesRules" is crucial to give a 
 * one-to-one copy of the "G[...]*G[...]*..." order in "Otimes" and
 * therefore in the final TeX output.
 * Since Mathematica orders products of expressions of type "tr[l,{...}]" 
 * with respect to the first argument one can enforce a certain order of 
 * lines in "G[...]*G[...]*..." by naming line indices appropriately, 
 * e.g. "G[l1,...]*G[l2,...]*...".
 *)
 
OtimesRules = {
		 otimes[a__] b_tr :> otimes[ a,b ]
		 ,
		 a_tr b_tr        :> otimes[ a,b ]
	       };
 
ToOtimes[ expr_ ] := expr //. OtimesRules;
 
 
Format[ otimes[a__], TeXForm ] := 
  Block[ { i,strg="" },
	  Do[
	       strg = StringJoin[ strg, ToString@TeXForm[{a}[[i]]], 
				  " \\otimes " ];
	     , {i,Length[{a}]-1}
	    ];
	  strg = StringJoin[ strg, ToString@TeXForm[{a}[[Length[{a}]]]] ]
	];
 
(*------------------ DECOMPOSE STRINGS OF GAMMAS IN d=4  -----------------*)
 
(*
 * Decomposition of strings of gamma matrices into 1-, g_5-, g_mu-, 
 * g_mu g_5- and 1/2 [ g_mu,g_nu ]-terms in "4" space-time dimensions.
 * The decomposition is done with brute force by projecting the gamma 
 * string on the various basis terms.
 *)
 
ToDiracBasis[ expr_, lines_:{} ] := 
 Block[ {linelist=lines,poslist={},DecomposeRules={},FermionLine,i},
        (* get indices of lines to decompose *)
        If[linelist == {}, linelist = GetAllLines[expr]];
        (* where in expr are the fermion lines *)
        Do[ poslist = Join[ poslist,
                            Position[expr, tr[linelist[[i]], {___}]]
                          ];
            , {i, Length[linelist]}
          ];
        (* build list of rules to decompose each indiviual f. line *)
        Do[ FermionLine = expr[[ poslist[[i]] /. List[a___] -> a ]];
            AppendTo[ DecomposeRules,
                      FermionLine -> ToDiracBasisSingle[FermionLine]
                    ]
            , {i, Length[poslist]}
          ];
        (* replace each fermion line by its' decomposition *)
        expr //. DecomposeRules
      ];
 
(*
 * Note: We have to do the decomposition in a single final step with
 * "expr //. DecomposeRules" because line by line replacement would
 * leave the predetermined positions for later fermion lines invalid.
 *)
 
(*
 * Decomposition to {1, g_5, g_mu, g_mu g_5, sigma_{mu nu}} basis for a
 * single fermion line.
 *)
 
ToDiracBasisSingle[ expr_tr ] :=
   Block[ { list, l1, l2, m1, m2, out, AuxSigma },
          (* ensure decomposition to basis for d=4 only *)
          If[ d =!= 4, Return["Error: Use \"VectorDimension[4]\" first."] ];
          (* extract line and gamma string indices *)
          l1   = expr[[1]];
          list = expr[[2]];
          (* unique auxiliary indices to prevent unintended contractions *)
          l2   = Unique["ln"];  
          m1   = Unique["idx"];
          m2   = Unique["idx"];
          (* projections on complete basis for d=4 *)
          CalcTable = Union[CalcTable, {l2}];
          scalar  = 1/4 tr[ l2,list ];
          pscalar = 1/4 tr[ l2,Append[list,G5] ];
          vector  = 1/4 tr[ l2,Append[list,{m1}] ];
          pvector = 1/4 tr[ l2,Append[Append[list,G5],{m1}] ];
          tensor  = -I/8 (1/2 tr[ l2,Append[Append[list,{m2}],{m1}] ] -
                          1/2 tr[ l2,Append[Append[list,{m1}],{m2}] ] );
          (* free local line index l2 from being traced *)
          CalcTable = Complement[CalcTable, {l2}];
          out = ExpandAll[ scalar  tr[l1,{U}] +
                           pscalar tr[l1,{G5}] + 
                           vector  tr[l1,{{m1}}] +
                           pvector tr[l1,{{m1},G5}] + 
                           tensor  AuxSigma[l1,{{m1},{m2}}]
                         ];
          (* contract and order indices of the auxiliary sigma matrix *)
          out = out //. {
             S[{mu_},p_] AuxSigma[l_, { a___,{mu_},b___ }] :>
                AuxSigma[l, { a,  p,b }],
             S[{mu_},p_] AuxSigma[l_, { a___,H@{mu_},b___ }] :>
                AuxSigma[l, { a,H@p,b }],
             AuxSigma[l_,list_List] :> Signature[list] *
                AuxSigma[l,Sort[list]] /; OrderedQ[list]==False
          }; 
          out = out //. AuxSigma[l_,list_List] :> sigma[l,Hold[list]];
          (*
           * Memo: Usage of an intermediate AuxSigma[] allows argument
           * {{m1},{m2} to be evaluated, contractions and ordering to 
           * be done; the final sigma[l1,Hold[]] prevents the automatic
           * sigma decomposition.
           *)
          (* garbage collection: remove obsolete auxiliary indices *)
          Remove[ Release[l2] ];
          If[ FreeQ[out,Release[m1]], Remove[ Release[m1] ] ];
          If[ FreeQ[out,Release[m2]], Remove[ Release[m2] ] ];
          (* return the resulting decomposition *)
          out
        ];
 
(* 
 * It is not possible to do garbage collection with the statement
 * "Remove[ Release[l2], Release[m1], Release[m2] ];".
 * This would work if all indices "m1","m2" in the tr's of "out" would 
 * have been already contracted with their counterparts in "vector", etc. 
 * and therefore "m1","m2" would be obsolete and ready to be removed.
 * However, in terms like "Eps[{m},{n},{l},{idx1}] G[l,I.{idx1},G5]" 
 * "idx1" can not be removed. Therefore the index number unfortunately
 * will increase slowly with continued invocations of "ToDiracBasis".
 *)
  
 
(*----------- UTILITIES FOR HANDLING OF HAT- AND TILDE-PARTS  ------------*)
 
ToHatTildeRules = Dispatch[
 {
   tr[lidx_, {a___, p_Symbol, b___}] :> tr[lidx, {a, Hold[T@p], b}] + 
     tr[lidx, {a, H@p, b}] /; p =!= G5
   ,
   tr[lidx_, {a___, {m_}, b___}] :>
     tr[lidx, {a, Hold[T@{m}], b}] + tr[lidx, {a, H@{m}, b}]
   ,
   (* Test for Head to avoid an infinite loop *)
   S[p_,q_] :> S[ Hold[T@p],Hold[T@q] ] + H[p,q] /;
                  (Head[p] =!= Hold && Head[q] =!= Hold)
 }
];
 
ToHatTilde[expr_] := expr //. ToHatTildeRules // Expand;
 
RemoveHatMomenta[expr_, p__] := 
   Block[ {plist={p}, q, rule={}, i},
          Do [
               q = plist[[i]];
               AppendTo[rule, H[q]   -> 0];
               AppendTo[rule, H[q,_] -> 0];
               , {i,Length[plist]}
             ];
          rule = Dispatch[rule];
          expr //.  rule
        ];
 
 
(*-------------- ADDITIONAL RULES FOR NONCOMMUTATIVEMULTIPLY -------------*)
 
(*
 * These rules have to be placed at the end of Tracer, because otherwise
 * they would match left-hand sides of previous rules and hence alter them.
 *)
 
Unprotect[NonCommutativeMultiply];
 
a___ ** 0 ** e___ = 0;
 
a___ ** Times[b_,c__] ** e___ := b a ** Times[c] ** e /; Not[Head[b]===tr];
 
a___ ** Plus[ b_,c__] ** e___ := a ** b ** e + a ** Plus[c] ** e;
 
a___ ** (s_ tr[l_, {b___}]) ** c___ :=
   s a ** tr[l, {b}] ** c /; Not[ Head[s] === tr ];
 
NonCommutativeMultiply[a__] := Times[a] /; NCMflag &&
   If[ FreeQ[{a}, tr], False,
       Block[ { i, list={}, pos},
       pos = Position[ {a}, tr[___] ];
       Do[ list = Append[ list, {a}[[ pos[[i]] /. List[ex___]->ex, 1 ]] ]
          ,{i, Length[pos]}
         ];
       Union[list] === Sort[list] ]
     ];
 
Protect[NonCommutativeMultiply];
 
tr /: tr[l_,{a___}] ** b__ := b tr[l,{a}] /; FreeQ[{b}, tr];
 
tr /: b__ ** tr[l_,{a___}] := b tr[l,{a}] /; FreeQ[{b}, tr];
 
tr /: tr[l_,{a___}] ** tr[l_,{b___}] := tr[l,{a,b}];
 
tr /: a___ ** tr[l_,{b___}] ** f__ ** tr[l_,{c___}] ** e___ :=
      a ** tr[l,{b,c}] ** f ** e /; FreeQ[{f}, tr[l,{___}] ];
 
 
(*------------- PROTECT SPECICAL SYMBOLS FROM ACCIDENTAL USE -------------*)
 
Protect[ AntiCommute, ContractEpsGamma, Eps, G, GammaTrace, G5, H,
         ListCommands, NoSpur, OnShell, OutputFormat, RemoveHatMomenta,
         RemoveNCM, S, Sigma, SortLine, Spur, T, ToDiracBasis,
         ToHatTilde, ToOtimes, ToUG5, U, VectorDimension, Version ];
 
 
(*---------------------------- CLOSE CONTEXTS ----------------------------*)
 
End[ (* Tracer`Private` *) ];
 
EndPackage[ (* Tracer` *) ];
 
 
(*--------------- DISPLAY DEFAULT SETTINGS ON STARTUP --------------------*)
 
RemoveNCM[ on ];
 
OutputFormat[ texlike ];
 
AntiCommute[ off ];
 
 
(*======================= END OF FILE Tracer-1.1.m =======================*)


==> Programs/algebra.m <==
(* ===================================================================== *)
(*                     algebra.m                                         *)
(*                                                                       *)
(* Several simplificatory functions                                      *)
(* ===================================================================== *)
(* (C) 2000,2002, Domingo Sanchez-Ruiz <domingo@toboso.fis.ucm.es>
   You can redistribute this program and/or modify it under the
   terms of the GNU General Public License as published by
   the Free Software Foundation; either version 2 of the License
   (see file COPYING), or any later version.                             *)

SetAttributes[holdedS, Orderless];
SetAttributes[holdedH, Orderless];

expandH = 
{ H[a_ + b_] :> H[a] + H[b],
  H[a_ + b_,c_] :> H[a,c] + H[b,c],
  H[c_,a_ + b_] :> H[c,a] + H[c,b],
  H[i_?NumberQ * a_] :> i H[a],
  H[i_?NumberQ * a_,b_] :> i H[a,b],
  H[a_,i_?NumberQ * b_] :> i H[a,b]
} ;

(* trace multilineality *)
expandTrace[l_] :=
 {Tracer`Private`tr[l,{x___,Plus[a_,b_],y___}] :> 
                Tracer`Private`tr[l,{x,a,y}] + 
                Tracer`Private`tr[l,{x,b,y}], 
  Tracer`Private`tr[l, List[ x___, Times[n_?NumberQ, p_],y___  ]  ] :> 
          n Tracer`Private`tr[l,{x,p,y}] 
 }

(* protect the trace to not expend time looking inside it *)
protectTrace[l_] :=
{Tracer`Private`tr[l,x_] :> holdedtr[l,x] }
unprotectTrace[l_] :=
{holdedtr[l,x_] :> Tracer`Private`tr[l,x]} ;




(* Bilineality in H, drop external hatted momenta and
   the strings of gammas with an only hatted gamma *)
simplifyHats[expr_, {externalmomenta__}] :=
 RemoveHatMomenta[(Evaluate[expr] //. expandH)//.expandH, 
                  externalmomenta] ;

simplifyHats[expr_, {externalmomenta__},l__,{internalmomenta_}] :=
 RemoveHatMomenta[(Evaluate[expr] //. expandH)//.expandH, 
                  externalmomenta] /.
   {Tracer`Private`tr[l, {x___,a_. H[internalmomenta], y___}] :>
        0 /; FreeQ[{x,y,a},internalmomenta]} /. HoldForm[0] :>0 ;

(* The moment must have d-dimensional tensorial estructure *)

outMomentaH[k_ /; ListQ[k]==False] := { 
 holdedH[k,k]^n_ :> If[IntegerQ[n] && n > 1,
        (holdedH[{#1},{#2}] *
          holdedS[k,{#1}] holdedS[k,{#2}] &)[Unique[mu],Unique[mu]] *
        holdedH[k,k]^(n-1),
        caseNotConsidered[H,"argument",k,"argument",k,"elevated to",n]],
 holdedH[k,a_]^n_ :> If[ IntegerQ[n] && n > 1,
     (    holdedH[a,{#1}] *
          holdedS[k,{#1}]&)[Unique[mu]] *
          holdedH[k,a]^(n-1),
     caseNotConsidered[H,"argument",HoldForm[k],
                       "argument",HoldForm[a],
                       "elevated to",
                       HoldForm[n]]] /; FreeQ[k,a],
 holdedH[k,k] :> 
       (holdedH[{#1},{#2}] *
          holdedS[k,{#1}] holdedS[k,{#2}] &)[Unique[mu],Unique[mu]],
    
 holdedH[k,a_] :> 
     (holdedH[a,{#1}] *
      holdedS[k,{#1}] &)[Unique[mu]] /; FreeQ[k,a]}

outMomentaH[k_ /; ListQ[k]==False,lin_] := Join[
 outMomentaH[k],
 {
  holdedtr[lin, {x___,a_. * holdedH[k], y___}] :>
  (a holdedtr[lin, {x,holdedH[{#1}], y}] * 
       holdedS[k,{#1}] &)[Unique[mu]]
 }] 


outMomenta[k_ /; ListQ[k]==False] := {
 holdedS[k,k]^n_ :> If[IntegerQ[n] && n > 1,
        (holdedS[{#1},{#2}] *
          holdedS[k,{#1}] holdedS[k,{#2}] &)[Unique[mu],Unique[mu]] *
        holdedS[k,k]^(n-1),
        caseNotConsidered[S,"argument",k,"argument",k,"elevated to",n]],
 holdedS[k,k] :> 
     (holdedS[{#1},{#2}] *
          holdedS[k,{#1}] holdedS[k,{#2}] &)[Unique[mu],Unique[mu]],
 holdedS[k,p_]^n_ :> If[IntegerQ[n] && n > 1 && Not[ListQ[p]],
        (holdedS[p,{#1}] *
          holdedS[k,{#1}]&)[Unique[mu]] *
          holdedS[k,p]^(n-1),
        caseNotConsidered[S,"argument",k,"argument",p,"elevated to",n]] /;
        FreeQ[k,p],
 holdedS[k,p_ /; Not[ListQ[p]]] :> 
     (holdedS[p,{#1}] *
      holdedS[k,{#1}] &)[Unique[mu]] /; FreeQ[p,k],
 holdedEps[List[k, a_, b_, c_]] :>
     (holdedEps[List[{#1}, a, b, c]] *
      holdedS[k,{#1}] &)[Unique[mu]]
 } ;


outMomenta[k_ /; ListQ[k]==False,lin_] := Join[
 outMomenta[k],
 {
  holdedtr[lin, {x___,a_. * k, y___}] :>
  (a holdedtr[lin, {x,{#1}, y}] * 
       holdedS[k,{#1}] &)[Unique[mu]]
 }] 


(* To expend less time *)
 toHoldedS[k_] := 
  { S[a_,{mu_}] :> holdedS[a,{mu}],
    S[a_,p_] :> holdedS[a,p] /; FreeQ[{p,a},k]
   }


toHoldedSymbols =
   { S[x__] :> holdedS[x],
     H[y__] :> holdedH[y],
     Tracer`Private`eps[x__] :> 
     holdedEps[x]
   }; 

toUnholdedSymbols=
   { holdedS[x__] :> S[x],
     holdedH[y__] :> H[y],
     holdedEps[x__] :> Tracer`Private`eps[x] 
   }; 


inTensors={
  S[x__] (a_ + b_) :> S[x] a + S[x]b /; a=!=d && b=!=d,
  H[x__] (a_ + b_) :> H[x] a + H[x]b /; a=!=d && b=!=d
  }


 simplifyType[type_] :=
   {type^n_Integer?EvenQ :> 1, type^n_Integer?OddQ :> type} ;
 
(* simplifyType[type_] := {type :> type};          *) 



(* extract common factors from identical structs in S[,] *)
commonFactorS =
 { a_ Times[x:(S[_,_]..)] + b_ Times[y:(S[_,_]..)] + c_. :> 
                  Simplify[a+b] Times[x] + c /; 
                   FreeQ[S[_,_],{a,b}] && x===y } ;

commonConstants =
 { a_ Times[x:(S[_,_]..)] + a_ Times[y:(S[_,_]..)] :> 
   a( Times[x] + Times[y]) /; FreeQ[S,{a}]};
 



==> Programs/anomaly-coefficient.m <==
(* ================================================================= *)
(*               coefficients.m                                      *)
(*                                                                   *)
(* Extraction of the coefficients of the expansion of breaking in    *)
(* the u hat basis from the results of the diagrams                  *)
(* ================================================================= *)

<< Feynman-rules.m ;
vv = v * gg ;
rhop=rho/gg ;

<< algebra.m ;
<< "save-results.m";

t1=TimeUsed[];

(* In uHat[0] *)
<< c-AA/total-result.m ;
anomaly=
Simplify[ 1/2 *
 Coefficient[resulfinal,
             Tracer`Private`eps[List[k1, k2, List[mu1], List[mu2]]]] /. 
 {k1 -> 0,k2->0,cteI->I cte4}];

t2=TimeUsed[];timeUsed=t2-t1;

saveResult["../Results/anomaly-coefficient-result.m","anomaly","timeUsed"];



==> Programs/anomaly-which.m <==
(* We want to know which elements of the kernel of bMatrix1 are
   not in the range of bMatrix *)

<< bmatrix.m
<< bmatrix1.m
<< lincomb.m

(* This is the range of bMatrix *)
w1=rangebMatrix;

(* This is the kernel of bMatrix1 *)
k1=kernelbMatrix1;

basis=Table[uhat[i],{i,1,28}];

Print["Elements of the kernel of bMatrix1 which belongs to the anomaly"];
Do[Print["k1[",i,"]=",k1[[i]].basis, " : ",
          linearCombination[k1[[i]],w1] /.
            { True -> "not in the anomaly", False -> "in the anomaly" } ] ,
  {i,Length[k1]}
  ];



==> Programs/batch-fermions-arxi-gauge.sh <==
set -v
echo "*** Comienzo $0: `date`"
cd c-fermions
#mv result1.m result1.m.anterior
cat ./diagram1.m | math
#mv result2.m result2.m.anterior
cat ./diagram2.m | math
#mv result3-arxi-gauge.m result3-arxi-gauge.m.anterior
cat ./diagram3-arxi-gauge.m | math
#mv result4.m result4.m.anterior
cat ./diagram4.m | math
#mv result5.m result5.m.anterior
cat ./diagram5.m | math
#mv total-result-arxi-gauge.m total-result-arxi-gauge.m.anterior
cat ./sum-diagrams-arxi-gauge.m | math
echo "*** Final $0: `date`"


==> Programs/batch-fermions-phi1-arxi-gauge.sh <==
set -v
echo "*** Comienzo $0: `date`"
cd c-fermions-phi1
#mv result1.m result1.m.anterior
cat ./diagram1.m | math
#mv result2.m result2.m.anterior
cat ./diagram2.m | math
#mv result3.m result3.m.anterior
cat ./diagram3.m | math
#mv result4.m result4.m.anterior
cat ./diagram4.m | math
#mv result5-arxi-gauge.m result5-arxi-gauge.m.anterior
cat ./diagram5-arxi-gauge.m | math
#mv result6-arxi-gauge.m result6-arxi-gauge.m.anterior
cat ./diagram6-arxi-gauge.m | math
#mv result7-arxi-gauge.m result7-arxi-gauge.m.anterior
cat ./diagram7-arxi-gauge.m | math
#mv result8-arxi-gauge.m result8-arxi-gauge.m.anterior
cat ./diagram8-arxi-gauge.m | math
#mv total-result-arxi-gauge.m total-result-arxi-gauge.m.anterior
cat ./sum-diagrams-arxi-gauge.m | math
echo "*** Final $0: `date`"


==> Programs/batch-fermions-phi1.sh <==
set -v
echo "*** Comienzo $0: `date`"
cd c-fermions-phi1
#mv result1.m result1.m.anterior
#cat ./diagram1.m | math
#mv result2.m result2.m.anterior
#cat ./diagram2.m | math
#mv result3.m result3.m.anterior
#cat ./diagram3.m | math
#mv result4.m result4.m.anterior
#cat ./diagram4.m | math
#mv result5.m result5.m.anterior
cat ./diagram5.m | math
#mv result6.m result6.m.anterior
cat ./diagram6.m | math
#mv result7.m result7.m.anterior
cat ./diagram7.m | math
#mv result8.m result8.m.anterior
cat ./diagram8.m | math
#mv total-result.m total-result.m.anterior
cat ./sum-diagrams.m | math
cd ..
echo "*** Final $0: `date`"


==> Programs/batch-fermions-phi2-arxi-gauge.sh <==
set -v
echo "*** Comienzo $0: `date`"
cd c-fermions-phi2
#mv result1.m result1.m.anterior
cat ./diagram1.m | math
#mv result2.m result2.m.anterior
cat ./diagram2.m | math
#mv result3.m result3.m.anterior
cat ./diagram3.m | math
#mv result4.m result4.m.anterior
cat ./diagram4.m | math
#mv result5-arxi-gauge.m result5-arxi-gauge.m.anterior
cat ./diagram5-arxi-gauge.m | math
#mv result6-arxi-gauge.m result6-arxi-gauge.m.anterior
cat ./diagram6-arxi-gauge.m | math
#mv result7-arxi-gauge.m result7-arxi-gauge.m.anterior
cat ./diagram7-arxi-gauge.m | math
#mv result8-arxi-gauge.m result8-arxi-gauge.m.anterior
cat ./diagram8-arxi-gauge.m | math
#mv total-result-arxi-gauge.m total-result-arxi-gauge.m.anterior
cat ./sum-diagrams-arxi-gauge.m | math
echo "*** Final $0: `date`"


==> Programs/batch-fermions-phi2.sh <==
set -v
echo "*** Comienzo $0: `date`"
cd c-fermions-phi2
#mv result1.m result1.m.anterior
#cat ./diagram1.m | math
#mv result2.m result2.m.anterior
#cat ./diagram2.m | math
#mv result3.m result3.m.anterior
#cat ./diagram3.m | math
#mv result4.m result4.m.anterior
#cat ./diagram4.m | math
#mv result5.m result5.m.anterior
cat ./diagram5.m | math
#mv result6.m result6.m.anterior
cat ./diagram6.m | math
#mv result7.m result7.m.anterior
cat ./diagram7.m | math
#mv result8.m result8.m.anterior
cat ./diagram8.m | math
#mv total-result.m total-result.m.anterior
cat ./sum-diagrams.m | math
cd ..
echo "*** Final $0: `date`"


==> Programs/batch-fermions.sh <==
set -v
echo "*** Comienzo $0: `date`"
cd c-fermions
#mv result1.m result1.m.anterior
#cat ./diagram1.m | math
#mv result2.m result2.m.anterior
#cat ./diagram2.m | math
mv result3.m result3.m.anterior
cat ./diagram3.m | math
#mv result4.m result4.m.anterior
#cat ./diagram4.m | math
#mv result5.m result5.m.anterior
#cat ./diagram5.m | math
#mv result6.m result6.m.anterior
cat ./diagram6.m | math
#mv result7.m result7.m.anterior
cat ./diagram7.m | math
#mv total-result.m total-result.m.anterior
cat ./sum-diagrams.m | math
cd ..
echo "*** Final $0: `date`"


==> Programs/batch-without-fermions.sh <==
echo "*** Start: `date`"
set -v
cd c-A
#mv total-result.m total-result.m.anterior
cat ./diagram.m | math
cd ..
cd c-AA
#mv result.m result.m.anterior
cat ./diagram.m | math
#mv total-result.m total-result.m.anterior
cat ./sum-diagrams.m | math
cd ..
cd c-AAA
#mv result.m result.m.anterior
cat ./diagram.m | math
#mv total-result.m total-result.m.anterior
cat ./sum-diagrams.m | math
cd ..
# The final result is 0, because of discrete symmetries
cd c-AAAA
#mv result.m result.m.anterior
cat ./diagram.m | math
#mv total-result.m total-result.m.anterior
cat ./sum-diagrams.m | math
cd ..
cd c-phi2
#mv total-result.m total-result.m.anterior
cat ./diagram.m | math
cd ..
cd c-phi1phi2
#mv result1.m result1.m.anterior
cat ./diagram1.m | math
#mv result2.m result2.m.anterior
cat ./diagram2.m | math
#mv total-result.m total-result.m.anterior
cat ./sum-diagrams.m | math
cd ..
cd c-phi2phi2phi2
#mv result.m result.m.anterior
cat ./diagram.m | math
#mv total-result.m total-result.m.anterior
cat ./sum-diagrams.m | math
cd ..
cd c-phi1phi1phi2
#mv result1.m result1.m.anterior
cat ./diagram1.m | math
#mv result2.m result2.m.anterior
cat ./diagram2.m | math
#mv result3.m result3.m.anterior
cat ./diagram3.m | math
#mv total-result.m total-result.m.anterior
cat ./sum-diagrams.m | math
cd ..
cd c-phi1phi1phi1phi2
#mv result1.m result1.m.anterior
cat ./diagram1.m | math
#mv result2.m result2.m.anterior
cat ./diagram2.m | math
#mv result3.m result3.m.anterior
cat ./diagram3.m | math
#mv result4.m result4.m.anterior
cat ./diagram4.m | math
#mv total-result.m total-result.m.anterior
cat ./sum-diagrams.m | math
cd ..
cd c-phi2phi2phi2phi1
#mv result1.m result1.m.anterior
cat ./diagram1.m | math
#mv result2.m result2.m.anterior
cat ./diagram2.m | math
#mv result3.m result3.m.anterior
cat ./diagram3.m | math
#mv result4.m result4.m.anterior
cat ./diagram4.m | math
#mv total-result.m total-result.m.anterior
cat ./sum-diagrams.m | math
cd ..
cd c-Aphi1
#mv result1.m result1.m.anterior
cat ./diagram1.m | math
#mv result2.m result2.m.anterior
cat ./diagram2.m | math
#mv total-result.m total-result.m.anterior
cat ./sum-diagrams.m | math
cd ..
cd c-Aphi1phi1
#mv result1.m result1.m.anterior
cat ./diagram1.m | math
#mv result2.m result2.m.anterior
cat ./diagram2.m | math
#mv result3.m result3.m.anterior
cat ./diagram3.m | math
#mv total-result.m total-result.m.anterior
cat ./sum-diagrams.m | math
cd ..
cd c-Aphi2phi2
#mv result1.m result1.m.anterior
cat ./diagram1.m | math
#mv result2.m result2.m.anterior
cat ./diagram2.m | math
#mv result3.m result3.m.anterior
cat ./diagram3.m | math
#mv total-result.m total-result.m.anterior
cat ./sum-diagrams.m | math
cd ..
cd c-AAphi2
#mv result1.m result1.m.anterior
cat ./diagram1.m | math
#mv result2.m result2.m.anterior
cat ./diagram2.m | math
#mv result3.m result3.m.anterior
cat ./diagram3.m | math
#mv total-result.m total-result.m.anterior
cat ./sum-diagrams.m | math
cd ..
cd c-AAphi1phi2
#mv result1.m result1.m.anterior
cat ./diagram1.m | math
#mv result2.m result2.m.anterior
cat ./diagram2.m | math
#mv result3.m result3.m.anterior
cat ./diagram3.m | math
#mv result4.m result4.m.anterior
cat ./diagram4.m | math
#mv result5.m result5.m.anterior
cat ./diagram5.m | math
#mv result6.m result6.m.anterior
cat ./diagram6.m | math
#mv result7.m result7.m.anterior
cat ./diagram7.m | math
#mv result8.m result8.m.anterior
cat ./diagram8.m | math
#mv result9.m result9.m.anterior
cat ./diagram9.m | math
#mv result10.m result10.m.anterior
cat ./diagram10.m | math
#mv result11.m result11.m.anterior
cat ./diagram11.m | math
#mv result12.m result12.m.anterior
cat ./diagram12.m | math
#mv total-result.m total-result.m.anterior
cat ./sum-diagrams.m | math
cd ..
echo "*** End: `date`"


==> Programs/bmatrix.m <==
(* matrizB: representant of bhatted operator   *)
(* en las bases de mis calculos CON FERMIONES pero con variaciones *)
(* de campos externos aunque sin Kw ni KA *)

(* BT is the transpose of matrizB  in basis eHat, uHat*)

Clear[bMatrix,bMatrixSSB,BT,e,v,rho];
(* << ./Feynman-rules.m *)

(* BT has as dimensions  32 x 28  *)
(* The 28th element is the anomaly *)
nfil=32;
ncol=28;
BT=Table[0,{nfil},{ncol}];

Print["Loading the values of b matrix"] ;

BT[[1,1]] = -1;
BT[[2,2]]=-2 ;
BT[[3,1]]= 2  v; BT[[3,2]]= 2;
BT[[4,4]]= -3 ;
BT[[5,2]]=2  v; BT[[5,3]]=-1; BT[[5,4]]= 2 ;
BT[[6,6]]=-4 ;
BT[[7,3]]=4  v; BT[[7,7]]= 4 ;
BT[[8,4]]=2 v; BT[[8,6]]=2 ; BT[[8,7]]=-2 ;
BT[[9,8]]=2 ;
BT[[10,9]]=-2 ; BT[[10,5]]=-2  v;
BT[[11,5]]=1; BT[[11,11]]= v; BT[[11,13]]=1;
BT[[12,9]]=-1; BT[[12,10]]=-1; BT[[12,12]]=- v;
	BT[[12,13]]=-  v; BT[[12,14]]=-1;
	BT[[12,15]]=-1; BT[[12,17]]=-1;
BT[[13,8]]=-1;BT[[13,10]]=-1;BT[[13,12]]= v;
	BT[[13,15]]=1;BT[[13,16]]=1;BT[[13,17]]=1;
BT[[14,11]]=-2;
BT[[15,12]]=-2;BT[[15,13]]=-2;BT[[15,20]]=-1;
BT[[16,14]]=-2;BT[[16,15]]=-4;BT[[16,21]]=-2;
BT[[17,16]]=-2;BT[[17,17]]=-4;BT[[17,20]]=2  v; 
BT[[17,21]]=2 ;
BT[[18,18]]=2;
BT[[20,19]]=-8; BT[[20,22]]=-4;


BT[[21,1]]=v mumu - lambda v^3; 
BT[[21,2]]=mumu-3 v^2 lambda ; BT[[21,3]]=-v lambda;
BT[[21,4]]=-3 v lambda; BT[[21,6]]=-lambda;
BT[[21,7]]=-lambda; BT[[21,8]]=-1; 
BT[[21,16]]=-1; BT[[21,17]]=-2;
BT[[21,20]]= v; BT[[21,21]]=1;
BT[[21,26]]=-f;

BT[[22,1]]=mumu-lambda v^2; BT[[22,2]]=-2 lambda v;
BT[[22,3]]=-lambda; BT[[22,4]]=-lambda;
BT[[22,5]]=-1; BT[[22,11]]=v; BT[[22,12]]=2;
BT[[22,13]]=1; BT[[22,20]]=1; 
BT[[22,23]]=-I type f; 

BT[[23,2]]=mumu-lambda v^2; BT[[23,4]]=-2v lambda;
BT[[23,6]]=-lambda; BT[[23,7]]=-lambda;
BT[[23,9]]=-1; BT[[23,13]]=v ; BT[[23,14]]=1;
BT[[23,15]]=2; BT[[23,21]]=1;
BT[[23,27]]=-I type f; 


(* Columnas fermionicas *)
BT[[24,23]]=-I type; BT[[25,24]]=theta + type; BT[[26,25]]=theta;
BT[[27,24]]=-1; BT[[28,25]]=-1; BT[[29,26]]=-1;BT[[29,27]]=-I type ;
BT[[30,23]]=v; BT[[30,26]]=-I type; BT[[30,27]]=1;
BT[[31,23]]=-v f; BT[[31,24]]=I; BT[[31,26]]=-I type f; BT[[31,27]]=-f;
BT[[32,23]]= v f; BT[[32,25]]=I; BT[[32,26]]=I type f; BT[[32,27]]=f;





bMatrix=Transpose[BT];

(* The same for the case of classical SSB *)
bMatrixSSB=Simplify[bMatrix /. { mumu -> lambda v^2}];

(*
stmp=OpenWrite["../Results/result-bmatrix.tex"]; 
Write[stmp,MatrixForm[bMatrix] // TeXForm ];  
Close[stmp];
*)

# The range of bMatrix is

rangebMatrix=Complement[RowReduce[BT],{Table[0,{ncol}]}] ;
rangebMatrixUhat=
   Map[ (# . Table[uhat[i],{i,1,ncol}])&,rangebMatrix];
 
# The kernel of bMatrix is
kernelbMatrix=
   NullSpace[bMatrix] ;
kernelbMatrixEhat=
   Map[ (# . Table[ehat[i],{i,1,nfil}])&,kernelbMatrix];

Print["bMatrix defined"]


(* cav is a rule which changes to a vector the linear
   combinations of ehats *)

cav = { ehat[i_] :> RotateRight[
           Flatten[{1,Table[0,{31}]}],i-1] };

Print["Defining the 11 combinations lgorro of invariantes"]

lgorro=Table[0,{11},{32}];

(* Here comes the not trivial cohomology : the are 6 *)
(* F cuadrado: *) 
  lgorro[[1]]=-1/4 ehat[19] /. cav;
(* llgorro[[2]]=ehat[9]/2+ehat[10]/2+ g(v ehat[11]-ehat[12]+ehat[13])+
   g^2 v^2/2 ehat[14]+g^2 v ehat[15] + g^2 1/2 (ehat[16] + ehat[17]) /. cav;
  resulta ser cobinacion lineal de los restantes  *)
(* phi cuadrado: *)
  lgorro[[2]]=v ehat[1]+1/2 ehat[2] +1/2 ehat[3] /. cav;
(* phi a la cuarta: *)
  lgorro[[3]]=v^3 ehat[1]+ 3 v^2/2 ehat[2]+v^2/2 ehat[3]+v ehat[4] + 
     v ehat[5] + ehat[6]/4 + ehat[7]/4 + ehat[8]/2 /. cav;
(* termino de Yukawa : *)
lgorro[[4]]=v ehat[24]+ ehat[29]+ I type ehat[30] /. cav; 

lgorro[[10]]= (theta + type) (
                ehat[9] + ehat[10] + v ehat[11] - ehat[12] + ehat[13] +
                ehat[21] - v ehat[22] - ehat[23] ) +
              type ehat[25] + I type (theta + type) ehat[31] /. cav ;

lgorro[[11]]= theta  (
                ehat[9] + ehat[10] + v ehat[11] - ehat[12] + ehat[13] +
                ehat[21] - v ehat[22] - ehat[23] ) -
              type ehat[26] -I type theta ehat[32] /. cav ;


(* Now, the trivial one *)
(* bY1: *)
 lgorro[[5]]=(mumu-3 lambda v^2) ehat[1]-3 lambda v ehat[2]-lambda v ehat[3]-
   lambda ehat[4]-lambda ehat[5] + ehat[11]+ v ehat[14] +
   ehat[15] + ehat[22] - f ehat[24] /. cav;
(* bYp1: *)
  lgorro[[6]]=(mumu-lambda v^2)v ehat[1] +(mumu - 3lambda v^2) ehat[2]-
   3 v lambda ehat[4]-v lambda ehat[5]- lambda ehat[6] -lambda ehat[8]+
   ehat[9] - ehat[12] +  ehat[13] +  v ehat[15] + ehat[16] +
   ehat[21] + ehat[23] - f ehat[29] /. cav;
(* bY2: *)
lgorro[[7]]=(mumu-lambda v^2) ehat[3] - 2 lambda v ehat[5] -
   lambda (ehat[7] +ehat[8]) +ehat[10] + v ehat[11]-ehat[12]+ehat[13]+
   ehat[17] - ehat[21] - v ehat[22] -  ehat[23] -
   I type f ehat[30] /. cav;
(* bKL: *)
lgorro[[8]]=-2 ehat[25] - 2 (type+ theta) ehat[27] + v f ehat[24] +
   f ehat[29] + I f type ehat[30] /. cav;
(* bKR: *)
lgorro[[9]]=-2 ehat[26] -2 theta ehat[28] + v f ehat[24] + f ehat[29]+
   I f type ehat[30] /. cav;

(* If this lastrow is not zero the lgorro's are linear
independent *)
lastrow=RowReduce[
  Table[lgorro[[i]],{i,1,11}] ] [[11]] ;



==> Programs/bmatrix1.m <==
(* matrizB1: representant of the restriction of hatted b operator 
   from V_1 to V_2                                                 *)
(* en las bases de mis calculos CON FERMIONES pero con variaciones *)
(* de campos externos aunque sin Kw ni KA *)

(* BT1 is the transpose of matrizB1  in the basis uHat, vHat *)

Clear[bMatrix1,bMatrixSSB1,BT1,e,v,rho];
(* << ./Feynman-rules.m *)

(* BT has as dimensions  28 x 8  *)
(* u_28==u_0  *)
nfil=28;
ncol=8;

BT1=Table[0,{nfil},{ncol}];

Print["Loading the values of matrixb1"] ;

BT1[[5,1]]=-1; 
BT1[[9,1]]=v ;
BT1[[10,1]]=-v ;  BT1[[10,2]]=-1/2 ;  BT1[[10,3]]=1/2;
BT1[[12,1]]=-1;   BT1[[12,4]]=-1; 
BT1[[13,1]]=1;
BT1[[14,2]]=1;
BT1[[15,2]]=-1/2; BT1[[15,5]]=-1;
BT1[[16,3]]=1
BT1[[17,3]]=-1/2; BT1[[17,4]]=v;      BT1[[17,5]]=1;
BT1[[19,6]]=-1;   BT1[[19,7]]=1;
BT1[[20,4]]=2; 
BT1[[21,5]]=2;
BT1[[22,6]]=2;    BT1[[22,7]]=-2;



bMatrix1=Transpose[BT1];

(* The same for the case of classical SSB *)
bMatrixSSB1=Simplify[bMatrix1 /. { mumu -> lambda v^2}];

(*
stmp=OpenWrite["../Results/result-bmatrix.tex"]; 
Write[stmp,MatrixForm[bMatrix] // TeXForm ];  
Close[stmp];
*)

# The range of bMatrix1 is

rangebMatrix1=Complement[RowReduce[BT1],{Table[0,{ncol}]}] ;
rangebMatrix1Vhat=
   Map[ (# . Table[vhat[i],{i,1,ncol}])&,rangebMatrix1];
 
# The kernel of bMatrix1 is
kernelbMatrix1=
   NullSpace[bMatrix1] ;
kernelbMatrix1Uhat=
   Map[ (# . Table[uhat[i],{i,1,nfil}])&,kernelbMatrix1];

Print["bMatrix1 defined"]



==> Programs/c-A/diagram.m <==
(* ================================================================= *)
(*        diagram.m                                                  *)
(*                                                                   *)
(* Breaking part in A:                                            *) 
(* unique diagram                                                    *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m

(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1,k] ** 
  fermionPropagator[l,f,k] ** 
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k+k1]);

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1];
externalLorentzIndices=Sequence[{mu1}];


<< ../con-traza.m


t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["total-result.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];





==> Programs/c-A/total-result.m <==
resulfinal = -2*cteI*f^2*v^2*S[k1, {mu1}] + (cteI*S[k1, k1]*S[k1, {mu1}])/3
timeUsed = 1.299999999999999


==> Programs/c-AA/diagram.m <==
(* ================================================================= *)
(*        diagram.m                                                  *)
(*                                                                   *)
(* Breaking part in AA:                                              *) 
(* topologically unique diagram                                      *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2,k] ** 
  fermionPropagator[l,f,k] ** 
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k+k1] **
  bosonFermionVertex[l,type,theta,mu2] **
  fermionPropagator[l,f,k+k1+k2]) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2];
externalLorentzIndices=Sequence[{mu1},{mu2}];

<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];



==> Programs/c-AA/result.m <==
resulfinal = -2*I*cteI*theta*Tracer`Private`eps[{k1, k2, {mu1}, {mu2}}] - 
   (2*I)/3*cteI*type*Tracer`Private`eps[{k1, k2, {mu1}, {mu2}}] - 
   2*I*cteI*theta^2*type*Tracer`Private`eps[{k1, k2, {mu1}, {mu2}}] + 
   (4*cteI*theta*S[k1, {mu1}]*S[k1, {mu2}])/3 + 
   (2*cteI*type*S[k1, {mu1}]*S[k1, {mu2}])/3 - 
   (4*cteI*theta*S[k2, {mu1}]*S[k2, {mu2}])/3 - 
   (2*cteI*type*S[k2, {mu1}]*S[k2, {mu2}])/3 - 
   (2*cteI*theta*S[k1, k1]*S[{mu1}, {mu2}])/3 - 
   (cteI*type*S[k1, k1]*S[{mu1}, {mu2}])/3 + 
   (2*cteI*theta*S[k2, k2]*S[{mu1}, {mu2}])/3 + 
   (cteI*type*S[k2, k2]*S[{mu1}, {mu2}])/3
timeUsed = 18.19


==> Programs/c-AA/sum-diagrams.m <==
(* Reads resulfinal from file result.m *)
<< ../Feynman-rules.m 
<< ../save-results.m


<< result.m ;

resuldiagram=resulfinal;

(* Define una funcion de los dos momentos externos *)
Clear[f];
f[{k1_,mu1_},{k2_,mu2_}] = resuldiagram ;

(* La contribucion total es por tanto *)
resulfinal= Expand[f[{k1,mu1},{k2,mu2}] + 
                   f[{k2,mu2},{k1,mu1}]];


saveResult["total-result.m", "resulfinal"];


==> Programs/c-AA/total-result.m <==
resulfinal = -4*I*cteI*theta*Tracer`Private`eps[{k1, k2, {mu1}, {mu2}}] - 
   (4*I)/3*cteI*type*Tracer`Private`eps[{k1, k2, {mu1}, {mu2}}] - 
   4*I*cteI*theta^2*type*Tracer`Private`eps[{k1, k2, {mu1}, {mu2}}]


==> Programs/c-AAA/diagram.m <==
(* ================================================================= *)
(*        diagram.m                                                  *)
(*                                                                   *)
(* Breaking part in AAA:                                             *) 
(* unique diagram                                                    *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m

t1=TimeUsed[];
(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2+k3,k] ** 
  fermionPropagator[l,f,k] ** 
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k+k1] **
  bosonFermionVertex[l,type,theta,mu2] **
  fermionPropagator[l,f,k+k1+k2] **
  bosonFermionVertex[l,type,theta,mu3] **
  fermionPropagator[l,f,k+k1+k2+k3]) ;


internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[{mu1},{mu2},{mu3}];

<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;
saveResult["result.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];












==> Programs/c-AAA/result.m <==
resulfinal = -I/3*cteI*Tracer`Private`eps[{k1, {mu1}, {mu2}, {mu3}}] - 
   3*I*cteI*theta^2*Tracer`Private`eps[{k1, {mu1}, {mu2}, {mu3}}] - 
   (5*I)/3*cteI*theta*type*Tracer`Private`eps[{k1, {mu1}, {mu2}, {mu3}}] - 
   2*I*cteI*theta^3*type*Tracer`Private`eps[{k1, {mu1}, {mu2}, {mu3}}] - 
   I/3*cteI*Tracer`Private`eps[{k2, {mu1}, {mu2}, {mu3}}] - 
   (2*I)/3*cteI*theta*type*Tracer`Private`eps[{k2, {mu1}, {mu2}, {mu3}}] - 
   I/3*cteI*Tracer`Private`eps[{k3, {mu1}, {mu2}, {mu3}}] - 
   3*I*cteI*theta^2*Tracer`Private`eps[{k3, {mu1}, {mu2}, {mu3}}] - 
   (5*I)/3*cteI*theta*type*Tracer`Private`eps[{k3, {mu1}, {mu2}, {mu3}}] - 
   2*I*cteI*theta^3*type*Tracer`Private`eps[{k3, {mu1}, {mu2}, {mu3}}] + 
   (cteI*S[k1, {mu3}]*S[{mu1}, {mu2}])/3 + 
   (cteI*theta^2*S[k1, {mu3}]*S[{mu1}, {mu2}])/3 + 
   (cteI*theta*type*S[k1, {mu3}]*S[{mu1}, {mu2}])/3 + 
   (cteI*S[k2, {mu3}]*S[{mu1}, {mu2}])/3 + 
   (2*cteI*theta^2*S[k2, {mu3}]*S[{mu1}, {mu2}])/3 + 
   (2*cteI*theta*type*S[k2, {mu3}]*S[{mu1}, {mu2}])/3 + 
   (cteI*S[k3, {mu3}]*S[{mu1}, {mu2}])/3 + 
   cteI*theta^2*S[k3, {mu3}]*S[{mu1}, {mu2}] + 
   cteI*theta*type*S[k3, {mu3}]*S[{mu1}, {mu2}] - 
   (cteI*S[k1, {mu2}]*S[{mu1}, {mu3}])/3 - 
   cteI*theta^2*S[k1, {mu2}]*S[{mu1}, {mu3}] - 
   cteI*theta*type*S[k1, {mu2}]*S[{mu1}, {mu3}] - 
   (cteI*S[k2, {mu2}]*S[{mu1}, {mu3}])/3 - 
   2*cteI*theta^2*S[k2, {mu2}]*S[{mu1}, {mu3}] - 
   2*cteI*theta*type*S[k2, {mu2}]*S[{mu1}, {mu3}] - 
   (cteI*S[k3, {mu2}]*S[{mu1}, {mu3}])/3 - 
   cteI*theta^2*S[k3, {mu2}]*S[{mu1}, {mu3}] - 
   cteI*theta*type*S[k3, {mu2}]*S[{mu1}, {mu3}] + 
   (cteI*S[k1, {mu1}]*S[{mu2}, {mu3}])/3 + 
   cteI*theta^2*S[k1, {mu1}]*S[{mu2}, {mu3}] + 
   cteI*theta*type*S[k1, {mu1}]*S[{mu2}, {mu3}] + 
   (cteI*S[k2, {mu1}]*S[{mu2}, {mu3}])/3 + 
   (2*cteI*theta^2*S[k2, {mu1}]*S[{mu2}, {mu3}])/3 + 
   (2*cteI*theta*type*S[k2, {mu1}]*S[{mu2}, {mu3}])/3 + 
   (cteI*S[k3, {mu1}]*S[{mu2}, {mu3}])/3 + 
   (cteI*theta^2*S[k3, {mu1}]*S[{mu2}, {mu3}])/3 + 
   (cteI*theta*type*S[k3, {mu1}]*S[{mu2}, {mu3}])/3
timeUsed = 230.65


==> Programs/c-AAA/sum-diagrams.m <==
(* Reads resulfinal from file result.m *)
<< ../Feynman-rules.m 
<< ../save-results.m


<< result.m ;

resuldiagram=resulfinal;

(* Define una funcion de los tres momentos externos *)
Clear[f];
f[{k1_,mu1_},{k2_,mu2_},{k3_,mu3_}] = resuldiagram ;

(* La contribucion total es por tanto *)
argumentos={{k1,mu1},{k2,mu2},{k3,mu3}};

totalcontribution=Apply[Plus,Map[Apply[f,#]&,
                 Permutations[argumentos]]] ;

resulfinal=Expand[totalcontribution];

saveResult["total-result.m", "resulfinal"];


==> Programs/c-AAA/total-result.m <==
resulfinal = (2*cteI*S[k1, {mu3}]*S[{mu1}, {mu2}])/3 + 
   (2*cteI*S[k2, {mu3}]*S[{mu1}, {mu2}])/3 + 
   (2*cteI*S[k3, {mu3}]*S[{mu1}, {mu2}])/3 + 
   (2*cteI*S[k1, {mu2}]*S[{mu1}, {mu3}])/3 + 
   (2*cteI*S[k2, {mu2}]*S[{mu1}, {mu3}])/3 + 
   (2*cteI*S[k3, {mu2}]*S[{mu1}, {mu3}])/3 + 
   (2*cteI*S[k1, {mu1}]*S[{mu2}, {mu3}])/3 + 
   (2*cteI*S[k2, {mu1}]*S[{mu2}, {mu3}])/3 + 
   (2*cteI*S[k3, {mu1}]*S[{mu2}, {mu3}])/3


==> Programs/c-AAAA/diagram.m <==
(* ================================================================= *)
(*        diagram-normal.m                                                  *)
(*                                                                   *)
(* Breaking part in AAAA:                                            *) 
(* unique diagram                                                    *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)
(* como el diagrama es divergente logaritmicamente y los props son
  masivos, ponemos a cero los momentos externos en el numerador *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k,k] ** 
  fermionPropagator[l,f,k] ** 
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k] **
  bosonFermionVertex[l,type,theta,mu2] **
  fermionPropagator[l,f,k] **
  bosonFermionVertex[l,type,theta,mu3] **
  fermionPropagator[l,f,k] **
  bosonFermionVertex[l,type,theta,mu4] **
  fermionPropagator[l,f,k]) ;
Print["diagram.m:: external momenta set to zero "];


internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3,k4];
externalLorentzIndices=Sequence[{mu1},{mu2},{mu3},{mu4}];

<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;
saveResult["result.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];








==> Programs/c-AAAA/result.m <==
resulfinal = (2*I)/3*cteI*theta*
    Tracer`Private`eps[{{mu1}, {mu2}, {mu3}, {mu4}}] + 
   4*I*cteI*theta^3*Tracer`Private`eps[{{mu1}, {mu2}, {mu3}, {mu4}}] + 
   (8*I)/3*cteI*theta^2*type*Tracer`Private`eps[{{mu1}, {mu2}, {mu3}, 
      {mu4}}] + 2*I*cteI*theta^4*type*
    Tracer`Private`eps[{{mu1}, {mu2}, {mu3}, {mu4}}]
timeUsed = 1814.219999999999


==> Programs/c-AAAA/sum-diagrams.m <==
(* Reads resulfinal from file result.m *)
<< ../Feynman-rules.m 
<< ../save-results.m


<< result.m ;

resuldiagram=resulfinal;

(* Define una funcion de los cuatro momentos externos *)
Clear[f];
f[{k1_,mu1_},{k2_,mu2_},{k3_,mu3_},{k4_,mu4_}] = resuldiagram ;

(* La contribucion total es por tanto *)
argumentos={{k1,mu1},{k2,mu2},{k3,mu3},{k4,mu4}};

totalcontribution=Apply[Plus,Map[Apply[f,#]&,
                 Permutations[argumentos]]] ;

resulfinal=Expand[totalcontribution];

saveResult["total-result.m", "resulfinal"];


==> Programs/c-AAAA/total-result.m <==
resulfinal = 0


==> Programs/c-AAphi1phi2/diagram1.m <==
(* ================================================================= *)
(*        diagram1.m                                                 *)
(*                                                                   *)
(* Breaking part in c A A phi1 phi2                                  *) 
(*                                                                   *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)
(* como el diagrama es divergente logaritmicamente y los props son
  masivos, ponemos a cero los momentos externos en el numerador *)

symmetryFactor=-1;
(*
integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2+k3+k4,k] ** 
  fermionPropagator[l,f,k] ** 
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k+k1] **
  bosonFermionVertex[l,type,theta,mu2] **
  fermionPropagator[l,f,k+k1+k2] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2+k3] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2+k3+k4]
);
*)
integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k,k] ** 
  fermionPropagator[l,f,k] ** 
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k] **
  bosonFermionVertex[l,type,theta,mu2] **
  fermionPropagator[l,f,k] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k]
);
Print["diagram.m:: external momenta set to zero "];

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3,k4];
externalLorentzIndices=Sequence[{mu1},{mu2}];

<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result1.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed]








==> Programs/c-AAphi1phi2/diagram10.m <==
(* ================================================================= *)
(*        diagram10.m                                                *)
(*                                                                   *)
(* Breaking part in c A A phi1 phi2                                  *) 
(*                                                                   *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)
(* como el diagrama es divergente logaritmicamente y los props son
  masivos, ponemos a cero los momentos externos en el numerador *)

symmetryFactor=-1;
integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k,k] ** 
  fermionPropagator[l,f,k] ** 
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k] **
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k] **
  bosonFermionVertex[l,type,theta,mu2] **
  fermionPropagator[l,f,k]
);
Print["diagram.m:: external momenta set to zero "];

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3,k4];
externalLorentzIndices=Sequence[{mu1},{mu2}];

<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result10.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed]



==> Programs/c-AAphi1phi2/diagram11.m <==
(* ================================================================= *)
(*        diagram11.m                                                *)
(*                                                                   *)
(* Breaking part in c A A phi1 phi2                                  *) 
(*                                                                   *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)
(* como el diagrama es divergente logaritmicamente y los props son
  masivos, ponemos a cero los momentos externos en el numerador *)

symmetryFactor=-1;
integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k,k] ** 
  fermionPropagator[l,f,k] ** 
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k] **
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k] **
  bosonFermionVertex[l,type,theta,mu2] **
  fermionPropagator[l,f,k]
);
Print["diagram.m:: external momenta set to zero "];

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3,k4];
externalLorentzIndices=Sequence[{mu1},{mu2}];


<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result11.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed]



==> Programs/c-AAphi1phi2/diagram12.m <==
(* ================================================================= *)
(*        diagram12.m                                                *)
(*                                                                   *)
(* Breaking part in c A A phi1 phi2                                  *) 
(*                                                                   *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)
(* como el diagrama es divergente logaritmicamente y los props son
  masivos, ponemos a cero los momentos externos en el numerador *)

symmetryFactor=-1;
integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k,k] ** 
  fermionPropagator[l,f,k] ** 
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k] **
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k] **
  bosonFermionVertex[l,type,theta,mu2] **
  fermionPropagator[l,f,k]
);
Print["diagram.m:: external momenta set to zero "];

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3,k4];
externalLorentzIndices=Sequence[{mu1},{mu2}];

<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result12.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed]







==> Programs/c-AAphi1phi2/diagram2.m <==
(* ================================================================= *)
(*        diagram1.m                                                 *)
(*                                                                   *)
(* Breaking part in c A A phi1 phi2                                  *) 
(*                                                                   *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)
(* como el diagrama es divergente logaritmicamente y los props son
  masivos, ponemos a cero los momentos externos en el numerador *)

symmetryFactor=-1;
integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k,k] ** 
  fermionPropagator[l,f,k] ** 
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k] **
  bosonFermionVertex[l,type,theta,mu2] **
  fermionPropagator[l,f,k] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k]
);
Print["diagram.m:: external momenta set to zero "];

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3,k4];
externalLorentzIndices=Sequence[{mu1},{mu2}];

<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result2.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed]









==> Programs/c-AAphi1phi2/diagram3.m <==
(* ================================================================= *)
(*        diagram3.m                                                 *)
(*                                                                   *)
(* Breaking part in c A A phi1 phi2                                  *) 
(*                                                                   *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)
(* como el diagrama es divergente logaritmicamente y los props son
  masivos, ponemos a cero los momentos externos en el numerador *)

symmetryFactor=-1;
integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k,k] ** 
  fermionPropagator[l,f,k] ** 
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k] **
  bosonFermionVertex[l,type,theta,mu2] **
  fermionPropagator[l,f,k] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k]
);
Print["diagram.m:: external momenta set to zero "];

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3,k4];
externalLorentzIndices=Sequence[{mu1},{mu2}];

<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result3.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed]







==> Programs/c-AAphi1phi2/diagram4.m <==
(* ================================================================= *)
(*        diagram4.m                                                 *)
(*                                                                   *)
(* Breaking part in c A A phi1 phi2                                  *) 
(*                                                                   *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)
(* como el diagrama es divergente logaritmicamente y los props son
  masivos, ponemos a cero los momentos externos en el numerador *)

symmetryFactor=-1;
integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k,k] ** 
  fermionPropagator[l,f,k] ** 
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k] **
  bosonFermionVertex[l,type,theta,mu2] **
  fermionPropagator[l,f,k] **
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k]
);
Print["diagram.m:: external momenta set to zero "];

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3,k4];
externalLorentzIndices=Sequence[{mu1},{mu2}];


<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result4.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed]








==> Programs/c-AAphi1phi2/diagram5.m <==
(* ================================================================= *)
(*        diagram5.m                                                 *)
(*                                                                   *)
(* Breaking part in c A A phi1 phi2                                  *) 
(*                                                                   *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)
(* como el diagrama es divergente logaritmicamente y los props son
  masivos, ponemos a cero los momentos externos en el numerador *)

symmetryFactor=-1;
integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k,k] ** 
  fermionPropagator[l,f,k] ** 
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k] **
  bosonFermionVertex[l,type,theta,mu2] **
  fermionPropagator[l,f,k]
);
Print["diagram.m:: external momenta set to zero "];

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3,k4];
externalLorentzIndices=Sequence[{mu1},{mu2}];


<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result5.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed]








==> Programs/c-AAphi1phi2/diagram6.m <==
(* ================================================================= *)
(*        diagram6.m                                                 *)
(*                                                                   *)
(* Breaking part in c A A phi1 phi2                                  *) 
(*                                                                   *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)
(* como el diagrama es divergente logaritmicamente y los props son
  masivos, ponemos a cero los momentos externos en el numerador *)

symmetryFactor=-1;
integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k,k] ** 
  fermionPropagator[l,f,k] ** 
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k] **
  bosonFermionVertex[l,type,theta,mu2] **
  fermionPropagator[l,f,k]
);
Print["diagram.m:: external momenta set to zero "];

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3,k4];
externalLorentzIndices=Sequence[{mu1},{mu2}];


<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result6.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed]









==> Programs/c-AAphi1phi2/diagram7.m <==
(* ================================================================= *)
(*        diagram7.m                                                 *)
(*                                                                   *)
(* Breaking part in c A A phi1 phi2                                  *) 
(*                                                                   *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)
(* como el diagrama es divergente logaritmicamente y los props son
  masivos, ponemos a cero los momentos externos en el numerador *)

symmetryFactor=-1;
integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k,k] ** 
  fermionPropagator[l,f,k] ** 
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k] **
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k] **
  bosonFermionVertex[l,type,theta,mu2] **
  fermionPropagator[l,f,k] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k]
);
Print["diagram.m:: external momenta set to zero "];

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3,k4];
externalLorentzIndices=Sequence[{mu1},{mu2}];

<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result7.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed]








==> Programs/c-AAphi1phi2/diagram8.m <==
(* ================================================================= *)
(*        diagram8.m                                                 *)
(*                                                                   *)
(* Breaking part in c A A phi1 phi2                                  *) 
(*                                                                   *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)
(* como el diagrama es divergente logaritmicamente y los props son
  masivos, ponemos a cero los momentos externos en el numerador *)

symmetryFactor=-1;
integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k,k] ** 
  fermionPropagator[l,f,k] ** 
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k] **
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k] **
  bosonFermionVertex[l,type,theta,mu2] **
  fermionPropagator[l,f,k] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k]
);
Print["diagram.m:: external momenta set to zero "];

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3,k4];
externalLorentzIndices=Sequence[{mu1},{mu2}];

<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result8.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed]





==> Programs/c-AAphi1phi2/diagram9.m <==
(* ================================================================= *)
(*        diagram9.m                                                 *)
(*                                                                   *)
(* Breaking part in c A A phi1 phi2                                  *) 
(*                                                                   *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)
(* como el diagrama es divergente logaritmicamente y los props son
  masivos, ponemos a cero los momentos externos en el numerador *)

symmetryFactor=-1;
integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k,k] ** 
  fermionPropagator[l,f,k] ** 
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k] **
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k] **
  bosonFermionVertex[l,type,theta,mu2] **
  fermionPropagator[l,f,k]
);
Print["diagram.m:: external momenta set to zero "];

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3,k4];
externalLorentzIndices=Sequence[{mu1},{mu2}];

<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result9.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed]


==> Programs/c-AAphi1phi2/result1.m <==
resulfinal = -2*I*cteI*f^2*theta^2*S[{mu1}, {mu2}] - 
   2*I*cteI*f^2*theta*type*S[{mu1}, {mu2}]
timeUsed = 21.73


==> Programs/c-AAphi1phi2/result10.m <==
resulfinal = 2*I*cteI*f^2*theta^2*S[{mu1}, {mu2}] + 
   2*I*cteI*f^2*theta*type*S[{mu1}, {mu2}]
timeUsed = 13.20999999999999


==> Programs/c-AAphi1phi2/result11.m <==
resulfinal = (-2*I)/3*cteI*f^2*S[{mu1}, {mu2}] - 
   (2*I)/3*cteI*f^2*theta^2*S[{mu1}, {mu2}] - 
   (2*I)/3*cteI*f^2*theta*type*S[{mu1}, {mu2}]
timeUsed = 14.09999999999999


==> Programs/c-AAphi1phi2/result12.m <==
resulfinal = -2*I*cteI*f^2*theta^2*S[{mu1}, {mu2}] - 
   2*I*cteI*f^2*theta*type*S[{mu1}, {mu2}]
timeUsed = 13.56999999999999


==> Programs/c-AAphi1phi2/result2.m <==
resulfinal = (-2*I)/3*cteI*f^2*S[{mu1}, {mu2}] - 
   (2*I)/3*cteI*f^2*theta^2*S[{mu1}, {mu2}] - 
   (2*I)/3*cteI*f^2*theta*type*S[{mu1}, {mu2}]
timeUsed = 39.75999999999999


==> Programs/c-AAphi1phi2/result3.m <==
resulfinal = 2*I*cteI*f^2*theta^2*S[{mu1}, {mu2}] + 
   2*I*cteI*f^2*theta*type*S[{mu1}, {mu2}]
timeUsed = 18.94999999999999


==> Programs/c-AAphi1phi2/result4.m <==
resulfinal = (-2*I)/3*cteI*f^2*S[{mu1}, {mu2}] - 
   (2*I)/3*cteI*f^2*theta^2*S[{mu1}, {mu2}] - 
   (2*I)/3*cteI*f^2*theta*type*S[{mu1}, {mu2}]
timeUsed = 17.5


==> Programs/c-AAphi1phi2/result5.m <==
resulfinal = 2*I*cteI*f^2*theta^2*S[{mu1}, {mu2}] + 
   2*I*cteI*f^2*theta*type*S[{mu1}, {mu2}]
timeUsed = 20.56999999999999


==> Programs/c-AAphi1phi2/result6.m <==
resulfinal = 2*I*cteI*f^2*theta^2*S[{mu1}, {mu2}] + 
   2*I*cteI*f^2*theta*type*S[{mu1}, {mu2}]
timeUsed = 23.5


==> Programs/c-AAphi1phi2/result7.m <==
resulfinal = (-2*I)/3*cteI*f^2*S[{mu1}, {mu2}] - 
   (2*I)/3*cteI*f^2*theta^2*S[{mu1}, {mu2}] - 
   (2*I)/3*cteI*f^2*theta*type*S[{mu1}, {mu2}]
timeUsed = 23.48999999999999


==> Programs/c-AAphi1phi2/result8.m <==
resulfinal = (-2*I)/3*cteI*f^2*S[{mu1}, {mu2}] - 
   (2*I)/3*cteI*f^2*theta^2*S[{mu1}, {mu2}] - 
   (2*I)/3*cteI*f^2*theta*type*S[{mu1}, {mu2}]
timeUsed = 17.55


==> Programs/c-AAphi1phi2/result9.m <==
resulfinal = (-2*I)/3*cteI*f^2*S[{mu1}, {mu2}] - 
   (2*I)/3*cteI*f^2*theta^2*S[{mu1}, {mu2}] - 
   (2*I)/3*cteI*f^2*theta*type*S[{mu1}, {mu2}]
timeUsed = 27.51999999999999


==> Programs/c-AAphi1phi2/sum-diagrams.m <==
(* Reads resulfinal from file result.m *)
<< ../Feynman-rules.m 
<< ../save-results.m


<< result1.m ;
resulfinal1=resulfinal;
<< result2.m ;
resulfinal2=resulfinal;
<< result3.m ;
resulfinal3=resulfinal;
<< result4.m ;
resulfinal4=resulfinal;
<< result5.m ;
resulfinal5=resulfinal;
<< result6.m ;
resulfinal6=resulfinal;
<< result7.m ;
resulfinal7=resulfinal;
<< result8.m ;
resulfinal8=resulfinal;
<< result9.m ;
resulfinal9=resulfinal;
<< result10.m ;
resulfinal10=resulfinal;
<< result11.m ;
resulfinal11=resulfinal;
<< result12.m ;
resulfinal12=resulfinal;


resuldiagram=Expand[
    resulfinal1 + resulfinal2 + resulfinal3  +
    resulfinal4 + resulfinal5 + resulfinal6  +
    resulfinal7 + resulfinal8 + resulfinal9  +
    resulfinal10 + resulfinal11 + resulfinal12
                   ];

(* Define una funcion de los dos momentos externos *)
Clear[f];
f[{k1_,mu1_},{k2_,mu2_}] = resuldiagram ;

(* La contribucion total es por tanto *)
resulfinal= Expand[f[{k1,mu1},{k2,mu2}] + 
                   f[{k2,mu2},{k1,mu1}]];


saveResult["total-result.m", "resulfinal"];


==> Programs/c-AAphi1phi2/total-result.m <==
resulfinal = -8*I*cteI*f^2*S[{mu1}, {mu2}]


==> Programs/c-AAphi2/diagram1.m <==
(* ================================================================= *)
(*        diagram1.m                                                 *)
(*                                                                   *)
(* Breaking part in c A A  phi2                                      *) 
(* diagram with phi2 fartest of breaking                             *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2+k3,k] ** 
  fermionPropagator[l,f,k] ** 
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k+k1] **
  bosonFermionVertex[l,type,theta,mu2] **
  fermionPropagator[l,f,k+k1+k2] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2+k3]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[{mu1},{mu2}];

<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result1.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed]





==> Programs/c-AAphi2/diagram2.m <==
(* ================================================================= *)
(*        diagram2.m                                                 *)
(*                                                                   *)
(* Breaking part in c A A phi2                                       *) 
(* diagram with phi2 in the middle                                   *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2+k3,k] ** 
  fermionPropagator[l,f,k] ** 
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k+k1] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k3] **
  bosonFermionVertex[l,type,theta,mu2] **
  fermionPropagator[l,f,k+k1+k3+k2]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[{mu1},{mu2}];

<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result2.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed]


==> Programs/c-AAphi2/diagram3.m <==
(* ================================================================= *)
(*        diagram3.m                                                 *)
(*                                                                   *)
(* Breaking part in c A A phi2                                       *) 
(* diagram with phi2 nearest of breaking                             *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2+k3,k] ** 
  fermionPropagator[l,f,k] ** 
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k3] **
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k+k3+k1] **
  bosonFermionVertex[l,type,theta,mu2] **
  fermionPropagator[l,f,k+k3+k1+k2]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[{mu1},{mu2}];


<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result3.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed]




==> Programs/c-AAphi2/result1.m <==
resulfinal = (-4*I)/3*cteI*f^2*v*S[{mu1}, {mu2}] - 
   (4*I)/3*cteI*f^2*theta^2*v*S[{mu1}, {mu2}] - 
   (4*I)/3*cteI*f^2*theta*type*v*S[{mu1}, {mu2}]
timeUsed = 40.73999999999999


==> Programs/c-AAphi2/result2.m <==
resulfinal = (-4*I)/3*cteI*f^2*v*S[{mu1}, {mu2}] + 
   (8*I)/3*cteI*f^2*theta^2*v*S[{mu1}, {mu2}] + 
   (8*I)/3*cteI*f^2*theta*type*v*S[{mu1}, {mu2}]
timeUsed = 38.15999999999999


==> Programs/c-AAphi2/result3.m <==
resulfinal = (-4*I)/3*cteI*f^2*v*S[{mu1}, {mu2}] - 
   (4*I)/3*cteI*f^2*theta^2*v*S[{mu1}, {mu2}] - 
   (4*I)/3*cteI*f^2*theta*type*v*S[{mu1}, {mu2}]
timeUsed = 24.95999999999999


==> Programs/c-AAphi2/sum-diagrams.m <==
(* Reads resulfinal from file result.m *)
<< ../Feynman-rules.m 
<< ../save-results.m


<< result1.m ;
resulfinal1=resulfinal;

<< result2.m ;
resulfinal2=resulfinal;

<< result3.m ;
resulfinal3=resulfinal;


resuldiagram=Expand[resulfinal1 + resulfinal2 + resulfinal3];

(* Define una funcion de los dos momentos externos *)
Clear[f];
f[{k1_,mu1_},{k2_,mu2_}] = resuldiagram ;

(* La contribucion total es por tanto *)
resulfinal= Expand[f[{k1,mu1},{k2,mu2}] + 
                   f[{k2,mu2},{k1,mu1}]];


saveResult["total-result.m", "resulfinal"];


==> Programs/c-AAphi2/total-result.m <==
resulfinal = -8*I*cteI*f^2*v*S[{mu1}, {mu2}]


==> Programs/c-Aphi1/diagram1.m <==
(* ================================================================= *)
(*        diagram1.m                                                 *)
(*                                                                   *)
(* Breaking part in c A phi1                                         *) 
(* diagram with A nearest of breaking                                *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2,k] ** 
  fermionPropagator[l,f,k] ** 
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k+k1] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2]) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2];
externalLorentzIndices=Sequence[{mu1}];


<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result1.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed]



==> Programs/c-Aphi1/diagram2.m <==
(* ================================================================= *)
(*        diagram2.m                                                 *)
(*                                                                   *)
(* Breaking part in c A phi1                                         *) 
(* diagram with phi1 nearest of breaking                             *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2,k] ** 
  fermionPropagator[l,f,k] ** 
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2] **
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k+k2+k1]) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2];
externalLorentzIndices=Sequence[{mu1}];


<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result2.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed]


==> Programs/c-Aphi1/result1.m <==
resulfinal = -2*cteI*f^2*v*S[k1, {mu1}]
timeUsed = 3.759999999999999


==> Programs/c-Aphi1/result2.m <==
resulfinal = -2*cteI*f^2*v*S[k1, {mu1}]
timeUsed = 3.76


==> Programs/c-Aphi1/sum-diagrams.m <==
(* Reads resulfinal from file result.m *)
<< ../Feynman-rules.m 
<< ../save-results.m


<< result1.m ;
resuldiagram1=resulfinal;

<< result2.m ;
resuldiagram2=resulfinal;

(* La contribucion total es por tanto *)
     resulfinal= Expand[resuldiagram1 + resuldiagram2];


saveResult["total-result.m", "resulfinal"];


==> Programs/c-Aphi1/total-result.m <==
resulfinal = -4*cteI*f^2*v*S[k1, {mu1}]


==> Programs/c-Aphi1phi1/diagram1.m <==
(* ================================================================= *)
(*        diagram1.m                                                 *)
(*                                                                   *)
(* Breaking part in c A phi1 phi1                                    *) 
(* diagram with A nearest of breaking                                *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2+k3,k] ** 
  fermionPropagator[l,f,k] ** 
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k+k1] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2+k3]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[{mu1}];

<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result1.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed]


==> Programs/c-Aphi1phi1/diagram2.m <==
(* ================================================================= *)
(*        diagram2.m                                                 *)
(*                                                                   *)
(* Breaking part in c A phi1 phi1                                    *) 
(* diagram with A in the middle                                      *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2+k3,k] ** 
  fermionPropagator[l,f,k] ** 
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2] **
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k+k2+k1] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2+k1+k3]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[{mu1}];

<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result2.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed]





==> Programs/c-Aphi1phi1/diagram3.m <==
(* ================================================================= *)
(*        diagram3.m                                                 *)
(*                                                                   *)
(* Breaking part in c A phi1 phi1                                    *) 
(* diagram with A fartest of breaking                                *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2+k3,k] ** 
  fermionPropagator[l,f,k] ** 
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2+k3] **
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k+k1+k2+k3]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[{mu1}];

<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result3.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed]







==> Programs/c-Aphi1phi1/result1.m <==
resulfinal = -(cteI*f^2*S[k1, {mu1}]) - cteI*f^2*S[k3, {mu1}]
timeUsed = 6.76


==> Programs/c-Aphi1phi1/result2.m <==
resulfinal = cteI*f^2*S[k2, {mu1}] + cteI*f^2*S[k3, {mu1}]
timeUsed = 7.689999999999999


==> Programs/c-Aphi1phi1/result3.m <==
resulfinal = -(cteI*f^2*S[k1, {mu1}]) - cteI*f^2*S[k2, {mu1}]
timeUsed = 7.279999999999999


==> Programs/c-Aphi1phi1/sum-diagrams.m <==
(* Reads resulfinal from file result.m *)
<< ../Feynman-rules.m 
<< ../save-results.m


<< result1.m ;
resuldiagram1=resulfinal;
<< result2.m ;
resuldiagram2=resulfinal;
<< result3.m ;
resuldiagram3=resulfinal;

resuldiagram=Expand[resuldiagram1+resuldiagram2+resuldiagram3];

(* Define una funcion de los dos momentos externos *)
Clear[f];
f[{k2_},{k3_}] = resuldiagram ;

(* La contribucion total es por tanto *)
resulfinal= Expand[f[{k2},{k3}] + 
                   f[{k3},{k2}]];


saveResult["total-result.m", "resulfinal"];


==> Programs/c-Aphi1phi1/total-result.m <==
resulfinal = -4*cteI*f^2*S[k1, {mu1}]


==> Programs/c-Aphi2phi2/diagram1.m <==
(* ================================================================= *)
(*        diagram1.m                                                 *)
(*                                                                   *)
(* Breaking part in c A phi2 phi2                                    *) 
(* diagram with A nearest of breaking                                *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2+k3,k] ** 
  fermionPropagator[l,f,k] ** 
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k+k1] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2+k3]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[{mu1}];


<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result1.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed]


==> Programs/c-Aphi2phi2/diagram2.m <==
(* ================================================================= *)
(*        diagram2.m                                                 *)
(*                                                                   *)
(* Breaking part in c A phi2 phi2                                    *) 
(* diagram with A in the middle                                      *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2+k3,k] ** 
  fermionPropagator[l,f,k] ** 
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2] **
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k+k2+k1] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2+k1+k3]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[{mu1}];


<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result2.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed]








==> Programs/c-Aphi2phi2/diagram3.m <==
(* ================================================================= *)
(*        diagram3.m                                                 *)
(*                                                                   *)
(* Breaking part in c A phi1 phi1                                    *) 
(* diagram with A fartest of breaking                                *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2+k3,k] ** 
  fermionPropagator[l,f,k] ** 
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2+k3] **
  bosonFermionVertex[l,type,theta,mu1] **
  fermionPropagator[l,f,k+k2+k3+k1]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[{mu1}];



<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result3.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed]


==> Programs/c-Aphi2phi2/result1.m <==
resulfinal = -(cteI*f^2*S[k1, {mu1}]) - (4*cteI*f^2*S[k2, {mu1}])/3 - 
   (5*cteI*f^2*S[k3, {mu1}])/3
timeUsed = 10.68999999999999


==> Programs/c-Aphi2phi2/result2.m <==
resulfinal = -(cteI*f^2*S[k2, {mu1}]) - cteI*f^2*S[k3, {mu1}]
timeUsed = 7.98


==> Programs/c-Aphi2phi2/result3.m <==
resulfinal = -(cteI*f^2*S[k1, {mu1}]) - (5*cteI*f^2*S[k2, {mu1}])/3 - 
   (4*cteI*f^2*S[k3, {mu1}])/3
timeUsed = 8.31


==> Programs/c-Aphi2phi2/sum-diagrams.m <==
(* Reads resulfinal from file result.m *)
<< ../Feynman-rules.m 
<< ../save-results.m


<< result1.m ;
resuldiagram1=resulfinal;
<< result2.m ;
resuldiagram2=resulfinal;
<< result3.m ;
resuldiagram3=resulfinal;

resuldiagram=Expand[resuldiagram1+resuldiagram2+resuldiagram3];

(* Define una funcion de los dos momentos externos *)
Clear[f];
f[{k2_},{k3_}] = resuldiagram ;

(* La contribucion total es por tanto *)
resulfinal= Expand[f[{k2},{k3}] + 
                   f[{k3},{k2}]];


saveResult["total-result.m", "resulfinal"];


==> Programs/c-Aphi2phi2/total-result.m <==
resulfinal = -4*cteI*f^2*S[k1, {mu1}] - 8*cteI*f^2*S[k2, {mu1}] - 
   8*cteI*f^2*S[k3, {mu1}]


==> Programs/c-fermions-phi1/diagram1.m <==
(* ================================================================= *)
(*        diagram1.m                                                 *)
(*                                                                   *)
(* Breaking part in c fermions and phi1                              *) 
(* diagram with phi1 inside the loop and  the external phi1          *)
(* on the ingoing fermion                                            *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2] ** 
  breakingInsertion[l,type,theta,k+k1+k2,k-k3] ** 
  fermionPropagator[l,f,k-k3] **
  phi1FermionVertex[l,f] ** 
  fermionPropagator[l,f,k] **
  phi1FermionVertex[l,f] **
  phi1Propagator[k+k1]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result1.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];






==> Programs/c-fermions-phi1/diagram10.m <==
(* ================================================================= *)
(*        diagram10.m                                                *)
(*                                                                   *)
(* Breaking part in c fermions and phi1                              *) 
(* diagram with phi1 interacting with the ghost and the outgoing     *)
(* fermion and the phi1                                              *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2] ** 
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2+k3] ** 
  breakingInsertion[l,type,theta,k+k2+k3,-k1] ** 
  phi1Propagator[k] * 
  phi1GhostVertex *
  ghostPropagator[k+k1+k2+k3]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result10 .m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];









==> Programs/c-fermions-phi1/diagram11.m <==
(* ================================================================= *)
(*        diagram11.m                                                *)
(*                                                                   *)
(* Breaking part in c fermions  and phi1                             *) 
(* diagram with phi1 interacting with the ghost and the outgoing     *)
(* fermion                                                           *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k2,k-k3] ** 
  fermionPropagator[l,f,k-k3] ** 
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k] ** 
  phi1FermionVertex[l,f] *
  phi1Propagator[k+k1] * 
  phi1GhostVertex *
  ghostPropagator[k-k2-k3]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result11.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];









==> Programs/c-fermions-phi1/diagram2.m <==
(* ================================================================= *)
(*        diagram2.m                                                 *)
(*                                                                   *)
(* Breaking part in c fermions and phi1                              *) 
(* diagram with phi1 inside the loop and  the external phi1          *)
(* on the outgoing fermio                                            *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2] ** 
  phi1FermionVertex[l,f] ** 
  fermionPropagator[l,f,k+k1+k2+k3] **
  breakingInsertion[l,type,theta,k+k1+k2+k3,k] ** 
  fermionPropagator[l,f,k] **
  phi1FermionVertex[l,f] **
  phi1Propagator[k+k1]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result2.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];






==> Programs/c-fermions-phi1/diagram3.m <==
(* ================================================================= *)
(*        diagram3.m                                                 *)
(*                                                                   *)
(* Breaking part in c fermions and phi1                              *) 
(* diagram with phi2 inside the loop and  the external phi1          *)
(* on the ingoing fermion                                            *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2] ** 
  breakingInsertion[l,type,theta,k+k1+k2,k-k3] ** 
  fermionPropagator[l,f,k-k3] **
  phi1FermionVertex[l,f] ** 
  fermionPropagator[l,f,k] **
  phi2FermionVertex[l,f] **
  phi2Propagator[k+k1]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result3.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];






==> Programs/c-fermions-phi1/diagram4.m <==
(* ================================================================= *)
(*        diagram4.m                                                 *)
(*                                                                   *)
(* Breaking part in c fermions and phi1                              *) 
(* diagram with phi2 inside the loop and  the external phi1          *)
(* on the outgoing fermion                                           *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2] ** 
  phi1FermionVertex[l,f] ** 
  fermionPropagator[l,f,k+k1+k2+k3] **
  breakingInsertion[l,type,theta,k+k1+k2+k3,k] ** 
  fermionPropagator[l,f,k] **
  phi2FermionVertex[l,f] **
  phi2Propagator[k+k1]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result4.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];






==> Programs/c-fermions-phi1/diagram5-arxi-gauge.m <==
(* ================================================================= *)
(*        diagram5-arxi-gauge.m                                      *)
(*                                                                   *)
(* Breaking part in c fermions and phi1                              *) 
(* diagram with boson inside the loop                                *)
(* and the external phi1 on the ingoing fermion                      *)
(* Case of arxi gauge                                                *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules-arxi-gauge.m
<< ../save-results.m

(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  bosonFermionVertex[l,type,theta,mu] **
  fermionPropagator[l,f,k+k2] ** 
  breakingInsertion[l,type,theta,k+k2,k-k1-k3] ** 
  fermionPropagator[l,f,k-k1-k3] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k-k1] **
  bosonFermionVertex[l,type,theta,nu] **
  bosonPropagator[mu,nu,k]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result5-arxi-gauge.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];












==> Programs/c-fermions-phi1/diagram5.m <==
(* ================================================================= *)
(*        diagram5.m                                                 *)
(*                                                                   *)
(* Breaking part in c fermions and phi1                              *) 
(* diagram with boson inside the loop                                *)
(* and the external phi1 on the ingoing fermion                      *)
(* Case of general gauge                                             *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  bosonFermionVertex[l,type,theta,mu] **
  fermionPropagator[l,f,k+k2] ** 
  breakingInsertion[l,type,theta,k+k2,k-k1-k3] ** 
  fermionPropagator[l,f,k-k1-k3] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k-k1] **
  bosonFermionVertex[l,type,theta,nu] **
  bosonPropagator[mu,nu,k]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result5.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];












==> Programs/c-fermions-phi1/diagram6-arxi-gauge.m <==
(* ================================================================= *)
(*        diagram6-arxi-gauge.m                                      *)
(*                                                                   *)
(* Breaking part in c fermions and phi1                              *) 
(* diagram with boson inside the loop                                *)
(* and the external phi1 on the outgoing fermion                     *)
(* Case of arxi gauge                                                *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules-arxi-gauge.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  bosonFermionVertex[l,type,theta,mu] **
  fermionPropagator[l,f,k+k2] ** 
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2+k3] ** 
  breakingInsertion[l,type,theta,k+k2+k3,k-k1] ** 
  fermionPropagator[l,f,k-k1] **
  bosonFermionVertex[l,type,theta,nu] **
  bosonPropagator[mu,nu,k]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result6-arxi-gauge.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];












==> Programs/c-fermions-phi1/diagram6.m <==
(* ================================================================= *)
(*        diagram6.m                                                 *)
(*                                                                   *)
(* Breaking part in c fermions and phi1                              *) 
(* diagram with boson inside the loop                                *)
(* and the external phi1 on the outgoing fermion                     *)
(* Case of general gauge                                             *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  bosonFermionVertex[l,type,theta,mu] **
  fermionPropagator[l,f,k+k2] ** 
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2+k3] ** 
  breakingInsertion[l,type,theta,k+k2+k3,k-k1] ** 
  fermionPropagator[l,f,k-k1] **
  bosonFermionVertex[l,type,theta,nu] **
  bosonPropagator[mu,nu,k]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result6.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];












==> Programs/c-fermions-phi1/diagram7-arxi-gauge.m <==
(* ================================================================= *)
(*        diagram7-arxi-gauge.m                                      *)
(*                                                                   *)
(* Breaking part in c fermions and phi1                              *) 
(* diagram with the tri-mixed vertex in the loop and the phi2 on     *)
(* the outogoing fermion                                             *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules-arxi-gauge.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2+k3] ** 
  breakingInsertion[l,type,theta,k+k2+k3,k-k1] ** 
  fermionPropagator[l,f,k-k1] ** 
  bosonFermionVertex[l,type,theta,mu] *
  bosonPropagator[mu,nu,k] *
  phi1Phi2BosonVertex[k3,-k-k3,nu] *
  phi2Propagator[k+k3]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result7-arxi-gauge.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];









==> Programs/c-fermions-phi1/diagram7.m <==
(* ================================================================= *)
(*        diagram7.m                                                 *)
(*                                                                   *)
(* Breaking part in c fermions and phi1                              *) 
(* diagram with the tri-mixed vertex in the loop and the phi2 on     *)
(* the outogoing fermion                                             *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2+k3] ** 
  breakingInsertion[l,type,theta,k+k2+k3,k-k1] ** 
  fermionPropagator[l,f,k-k1] ** 
  bosonFermionVertex[l,type,theta,mu] *
  bosonPropagator[mu,nu,k] *
  phi1Phi2BosonVertex[k3,-k-k3,nu] *
  phi2Propagator[k+k3]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result7.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];









==> Programs/c-fermions-phi1/diagram8-arxi-gauge.m <==
(* ================================================================= *)
(*        diagram8-arxi-gauge.m d                                    *)
(*                                                                   *)
(* Breaking part in c fermions and phi1                              *) 
(* diagram with the tri-mixed vertex in the loop and the phi2 on     *)
(* the ingoing fermion                                               *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules-arxi-gauge.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  bosonFermionVertex[l,type,theta,mu] **
  fermionPropagator[l,f,k+k2] ** 
  breakingInsertion[l,type,theta,k+k2,k-k1-k3] ** 
  fermionPropagator[l,f,k-k1-k3] ** 
  phi2FermionVertex[l,f] *
  phi2Propagator[k-k3] *
  phi1Phi2BosonVertex[k3,k-k3,nu] *
  bosonPropagator[mu,nu,k]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result8-arxi-gauge.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];









==> Programs/c-fermions-phi1/diagram8.m <==
(* ================================================================= *)
(*        diagram8.m                                                 *)
(*                                                                   *)
(* Breaking part in c fermions and phi1                              *) 
(* diagram with the tri-mixed vertex in the loop and the phi2 on     *)
(* the ingoing fermion                                               *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  bosonFermionVertex[l,type,theta,mu] **
  fermionPropagator[l,f,k+k2] ** 
  breakingInsertion[l,type,theta,k+k2,k-k1-k3] ** 
  fermionPropagator[l,f,k-k1-k3] ** 
  phi2FermionVertex[l,f] *
  phi2Propagator[k-k3] *
  phi1Phi2BosonVertex[k3,k-k3,nu] *
  bosonPropagator[mu,nu,k]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result8.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];









==> Programs/c-fermions-phi1/result1.m <==
resulfinal = -(cteI*f^3*type*Tracer`Private`tr[l, {G5}])/2
timeUsed = 1.139999999999999


==> Programs/c-fermions-phi1/result2.m <==
resulfinal = -(cteI*f^3*type*Tracer`Private`tr[l, {G5}])/2
timeUsed = 1.119999999999999


==> Programs/c-fermions-phi1/result3.m <==
resulfinal = (cteI*f^3*type*Tracer`Private`tr[l, {G5}])/2
timeUsed = 1.929999999999999


==> Programs/c-fermions-phi1/result4.m <==
resulfinal = (cteI*f^3*type*Tracer`Private`tr[l, {G5}])/2
timeUsed = 2.31


==> Programs/c-fermions-phi1/result5-arxi-gauge.m <==
resulfinal = (-5*cteI*f*gg^2*theta*Tracer`Private`tr[l, {G5}])/3 - 
   (5*cteI*f*gg^2*theta^2*type*Tracer`Private`tr[l, {G5}])/3 - 
   (cteI*f*gg^2*theta*xi1*Tracer`Private`tr[l, {G5}])/3 - 
   (cteI*f*gg^2*theta^2*type*xi1*Tracer`Private`tr[l, {G5}])/3
timeUsed = 440.23


==> Programs/c-fermions-phi1/result5.m <==
resulfinal = (-5*cteI*f*gg^2*theta*Tracer`Private`tr[l, {G5}])/3 - 
   (5*cteI*f*gg^2*theta^2*type*Tracer`Private`tr[l, {G5}])/3 - 
   (cteI*f*gg^2*theta*xi1*Tracer`Private`tr[l, {G5}])/3 - 
   (cteI*f*gg^2*theta^2*type*xi1*Tracer`Private`tr[l, {G5}])/3
timeUsed = 439.92


==> Programs/c-fermions-phi1/result6-arxi-gauge.m <==
resulfinal = (-5*cteI*f*gg^2*theta*Tracer`Private`tr[l, {G5}])/3 - 
   (5*cteI*f*gg^2*theta^2*type*Tracer`Private`tr[l, {G5}])/3 - 
   (cteI*f*gg^2*theta*xi1*Tracer`Private`tr[l, {G5}])/3 - 
   (cteI*f*gg^2*theta^2*type*xi1*Tracer`Private`tr[l, {G5}])/3
timeUsed = 1498.91


==> Programs/c-fermions-phi1/result6.m <==
resulfinal = (-5*cteI*f*gg^2*theta*Tracer`Private`tr[l, {G5}])/3 - 
   (5*cteI*f*gg^2*theta^2*type*Tracer`Private`tr[l, {G5}])/3 - 
   (cteI*f*gg^2*theta*xi1*Tracer`Private`tr[l, {G5}])/3 - 
   (cteI*f*gg^2*theta^2*type*xi1*Tracer`Private`tr[l, {G5}])/3
timeUsed = 1495.42


==> Programs/c-fermions-phi1/result7-arxi-gauge.m <==
resulfinal = 0
timeUsed = 15.39


==> Programs/c-fermions-phi1/result7.m <==
resulfinal = 0
timeUsed = 37.14999999999999


==> Programs/c-fermions-phi1/result8-arxi-gauge.m <==
resulfinal = 0
timeUsed = 11.54999999999999


==> Programs/c-fermions-phi1/result8.m <==
resulfinal = 0
timeUsed = 32.57


==> Programs/c-fermions-phi1/sum-diagrams-arxi-gauge.m <==
(* Reads resulfinal from file result.m *)
<< ../Feynman-rules.m 
<< ../save-results.m


<< result1.m ;
resuldiagram1=resulfinal;

<< result2.m ;
resuldiagram2=resulfinal;

<< result3.m ;
resuldiagram3=resulfinal;

<< result4.m ;
resuldiagram4=resulfinal;

<< result5-arxi-gauge.m ;
resuldiagram5=resulfinal;

<< result6-arxi-gauge.m ;
resuldiagram6=resulfinal;

<< result7-arxi-gauge.m ;
resuldiagram7=resulfinal;

<< result8-arxi-gauge.m ;
resuldiagram8=resulfinal;


(* La contribucion total es por tanto *)
     resulfinal= Expand[resuldiagram1 + resuldiagram2+
                        resuldiagram3 + resuldiagram4+
                        resuldiagram5 + resuldiagram6+
                        resuldiagram7 + resuldiagram8 ];

saveResult["total-result-arxi-gauge.m", "resulfinal"];



==> Programs/c-fermions-phi1/sum-diagrams.m <==
(* Reads resulfinal from file result.m *)
<< ../Feynman-rules.m 
<< ../save-results.m


<< result1.m ;
resuldiagram1=resulfinal;

<< result2.m ;
resuldiagram2=resulfinal;

<< result3.m ;
resuldiagram3=resulfinal;

<< result4.m ;
resuldiagram4=resulfinal;

<< result5.m ;
resuldiagram5=resulfinal;

<< result6.m ;
resuldiagram6=resulfinal;

(* La contribucion total es por tanto *)
     resulfinal= Expand[resuldiagram1 + resuldiagram2+
                        resuldiagram3 + resuldiagram4+
                        resuldiagram5 + resuldiagram6 ];

saveResult["total-result.m", "resulfinal"];


==> Programs/c-fermions-phi1/total-result-arxi-gauge.m <==
resulfinal = (-10*cteI*f*gg^2*theta*Tracer`Private`tr[l, {G5}])/3 - 
   (10*cteI*f*gg^2*theta^2*type*Tracer`Private`tr[l, {G5}])/3 - 
   (2*cteI*f*gg^2*theta*xi1*Tracer`Private`tr[l, {G5}])/3 - 
   (2*cteI*f*gg^2*theta^2*type*xi1*Tracer`Private`tr[l, {G5}])/3


==> Programs/c-fermions-phi1/total-result.m <==
resulfinal = (-10*cteI*f*gg^2*theta*Tracer`Private`tr[l, {G5}])/3 - 
   (10*cteI*f*gg^2*theta^2*type*Tracer`Private`tr[l, {G5}])/3 - 
   (2*cteI*f*gg^2*theta*xi1*Tracer`Private`tr[l, {G5}])/3 - 
   (2*cteI*f*gg^2*theta^2*type*xi1*Tracer`Private`tr[l, {G5}])/3


==> Programs/c-fermions-phi2/diagram1.m <==
(* ================================================================= *)
(*        diagram1.m                                                 *)
(*                                                                   *)
(* Breaking part in c fermions and phi2                              *) 
(* diagram with phi1 inside the loop and  the external phi2          *)
(* on the ingoing fermion                                            *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2] ** 
  breakingInsertion[l,type,theta,k+k1+k2,k-k3] ** 
  fermionPropagator[l,f,k-k3] **
  phi2FermionVertex[l,f] ** 
  fermionPropagator[l,f,k] **
  phi1FermionVertex[l,f] **
  phi1Propagator[k+k1]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result1.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];






==> Programs/c-fermions-phi2/diagram2.m <==
(* ================================================================= *)
(*        diagram2.m                                                 *)
(*                                                                   *)
(* Breaking part in c fermions and phi2                              *) 
(* diagram with phi1 inside the loop and  the external phi2          *)
(* on the outgoing fermion                                           *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2] ** 
  phi2FermionVertex[l,f] ** 
  fermionPropagator[l,f,k+k1+k2+k3] **
  breakingInsertion[l,type,theta,k+k1+k2+k3,k] ** 
  fermionPropagator[l,f,k] **
  phi1FermionVertex[l,f] **
  phi1Propagator[k+k1]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result2.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];






==> Programs/c-fermions-phi2/diagram3.m <==
(* ================================================================= *)
(*        diagram3.m                                                 *)
(*                                                                   *)
(* Breaking part in c fermions and phi2                              *) 
(* diagram with phi2 inside the loop and  the external phi2          *)
(* on the ingoing fermion                                            *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2] ** 
  breakingInsertion[l,type,theta,k+k1+k2,k-k3] ** 
  fermionPropagator[l,f,k-k3] **
  phi2FermionVertex[l,f] ** 
  fermionPropagator[l,f,k] **
  phi2FermionVertex[l,f] **
  phi2Propagator[k+k1]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result3.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];






==> Programs/c-fermions-phi2/diagram4.m <==
(* ================================================================= *)
(*        diagram4.m                                                 *)
(*                                                                   *)
(* Breaking part in c fermions and phi2                              *) 
(* diagram with phi2 inside the loop and  the external phi2          *)
(* on the outgoing fermion                                           *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2] ** 
  phi2FermionVertex[l,f] ** 
  fermionPropagator[l,f,k+k1+k2+k3] **
  breakingInsertion[l,type,theta,k+k1+k2+k3,k] ** 
  fermionPropagator[l,f,k] **
  phi2FermionVertex[l,f] **
  phi2Propagator[k+k1]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result4.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];






==> Programs/c-fermions-phi2/diagram5-arxi-gauge.m <==
(* ================================================================= *)
(*        diagram5-arxi-gauge.m                                      *)
(*                                                                   *)
(* Breaking part in c fermions and phi2                              *) 
(* diagram with boson inside the loop                                *)
(* and the external phi2 in the ingoing fermion                      *)
(* Case of arxi gauge                                                *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules-arxi-gauge.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  bosonFermionVertex[l,type,theta,mu] **
  fermionPropagator[l,f,k+k2] ** 
  breakingInsertion[l,type,theta,k+k2,k-k1-k3] ** 
  fermionPropagator[l,f,k-k1-k3] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k-k1] **
  bosonFermionVertex[l,type,theta,nu] **
  bosonPropagator[mu,nu,k]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result5-arxi-gauge.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];












==> Programs/c-fermions-phi2/diagram5.m <==
(* ================================================================= *)
(*        diagram5.m                                                 *)
(*                                                                   *)
(* Breaking part in c fermions and phi2                              *) 
(* diagram with boson inside the loop                                *)
(* and the external phi2 in the ingoing fermion                      *)
(* Case of general gauge                                             *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  bosonFermionVertex[l,type,theta,mu] **
  fermionPropagator[l,f,k+k2] ** 
  breakingInsertion[l,type,theta,k+k2,k-k1-k3] ** 
  fermionPropagator[l,f,k-k1-k3] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k-k1] **
  bosonFermionVertex[l,type,theta,nu] **
  bosonPropagator[mu,nu,k]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result5.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];












==> Programs/c-fermions-phi2/diagram6-arxi-gauge.m <==
(* ================================================================= *)
(*        diagram6-arxi-gauge.m                                      *)
(*                                                                   *)
(* Breaking part in c fermions and phi2                              *) 
(* diagram with boson inside the loop                                *)
(* and the external phi2 in the outgoing fermion                     *)
(* Case of arxi gauge                                                *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules-arxi-gauge.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  bosonFermionVertex[l,type,theta,mu] **
  fermionPropagator[l,f,k+k2] ** 
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2+k3] ** 
  breakingInsertion[l,type,theta,k+k2+k3,k-k1] ** 
  fermionPropagator[l,f,k-k1] **
  bosonFermionVertex[l,type,theta,nu] **
  bosonPropagator[mu,nu,k]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result6-arxi-gauge.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];












==> Programs/c-fermions-phi2/diagram6.m <==
(* ================================================================= *)
(*        diagram6.m                                                 *)
(*                                                                   *)
(* Breaking part in c fermions and phi2                              *) 
(* diagram with boson inside the loop                                *)
(* and the external phi2 in the outgoing fermion                     *)
(* Case of general gauge                                             *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  bosonFermionVertex[l,type,theta,mu] **
  fermionPropagator[l,f,k+k2] ** 
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2+k3] ** 
  breakingInsertion[l,type,theta,k+k2+k3,k-k1] ** 
  fermionPropagator[l,f,k-k1] **
  bosonFermionVertex[l,type,theta,nu] **
  bosonPropagator[mu,nu,k]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result6.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];












==> Programs/c-fermions-phi2/diagram7-arxi-gauge.m <==
(* ================================================================= *)
(*        diagram7-arxi-gauge.m                                      *)
(*                                                                   *)
(* Breaking part in c fermions and phi2                              *) 
(* diagram with the tri-mixed vertex in the loop and the phi1 on     *)
(* the outogoing fermion                                             *)
(*                                                                   *)
(* Case of arxi gauge                                                *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules-arxi-gauge.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2+k3] ** 
  breakingInsertion[l,type,theta,k+k2+k3,k-k1] ** 
  fermionPropagator[l,f,k-k1] ** 
  bosonFermionVertex[l,type,theta,mu] *
  bosonPropagator[mu,nu,k] *
  phi1Phi2BosonVertex[-k-k3,k3,nu] *
  phi1Propagator[k+k3]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result7-arxi-gauge.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];









==> Programs/c-fermions-phi2/diagram7.m <==
(* ================================================================= *)
(*        diagram7.m                                                 *)
(*                                                                   *)
(* Breaking part in c fermions and phi2                              *) 
(* diagram with the tri-mixed vertex in the loop and the phi1 on     *)
(* the outogoing fermion                                             *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2+k3] ** 
  breakingInsertion[l,type,theta,k+k2+k3,k-k1] ** 
  fermionPropagator[l,f,k-k1] ** 
  bosonFermionVertex[l,type,theta,mu] *
  bosonPropagator[mu,nu,k] *
  phi1Phi2BosonVertex[-k-k3,k3,nu] *
  phi1Propagator[k+k3]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result7.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];









==> Programs/c-fermions-phi2/diagram8-arxi-gauge.m <==
(* ================================================================= *)
(*        diagram8-arxi-gauge.m                                      *)
(*                                                                   *)
(* Breaking part in c fermions and phi2                              *) 
(* diagram with the tri-mixed vertex in the loop and the phi1 on     *)
(* the ingoing fermion                                               *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules-arxi-gauge.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  bosonFermionVertex[l,type,theta,mu] **
  fermionPropagator[l,f,k+k2] ** 
  breakingInsertion[l,type,theta,k+k2,k-k1-k3] ** 
  fermionPropagator[l,f,k-k1-k3] ** 
  phi1FermionVertex[l,f] *
  phi1Propagator[k-k3] *
  phi1Phi2BosonVertex[k-k3,k3,nu] *
  bosonPropagator[mu,nu,k]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result8-arxi-gauge.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];









==> Programs/c-fermions-phi2/diagram8.m <==
(* ================================================================= *)
(*        diagram8.m                                                 *)
(*                                                                   *)
(* Breaking part in c fermions and phi2                              *) 
(* diagram with the tri-mixed vertex in the loop and the phi1 on     *)
(* the ingoing fermion                                               *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  bosonFermionVertex[l,type,theta,mu] **
  fermionPropagator[l,f,k+k2] ** 
  breakingInsertion[l,type,theta,k+k2,k-k1-k3] ** 
  fermionPropagator[l,f,k-k1-k3] ** 
  phi1FermionVertex[l,f] *
  phi1Propagator[k-k3] *
  phi1Phi2BosonVertex[k-k3,k3,nu] *
  bosonPropagator[mu,nu,k]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result8.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];









==> Programs/c-fermions-phi2/result1.m <==
resulfinal = -I/2*cteI*f^3*Tracer`Private`tr[l, {}]
timeUsed = 1.159999999999999


==> Programs/c-fermions-phi2/result2.m <==
resulfinal = -I/2*cteI*f^3*Tracer`Private`tr[l, {}]
timeUsed = 1.239999999999999


==> Programs/c-fermions-phi2/result3.m <==
resulfinal = I/2*cteI*f^3*Tracer`Private`tr[l, {}]
timeUsed = 2.45


==> Programs/c-fermions-phi2/result4.m <==
resulfinal = I/2*cteI*f^3*Tracer`Private`tr[l, {}]
timeUsed = 2.1


==> Programs/c-fermions-phi2/result5-arxi-gauge.m <==
resulfinal = (5*I)/3*cteI*f*gg^2*theta^2*Tracer`Private`tr[l, {}] + 
   (5*I)/3*cteI*f*gg^2*theta*type*Tracer`Private`tr[l, {}] + 
   I/3*cteI*f*gg^2*theta^2*xi1*Tracer`Private`tr[l, {}] + 
   I/3*cteI*f*gg^2*theta*type*xi1*Tracer`Private`tr[l, {}]
timeUsed = 2263.23


==> Programs/c-fermions-phi2/result5.m <==
resulfinal = (5*I)/3*cteI*f*gg^2*theta^2*Tracer`Private`tr[l, {}] + 
   (5*I)/3*cteI*f*gg^2*theta*type*Tracer`Private`tr[l, {}] + 
   I/3*cteI*f*gg^2*theta^2*xi1*Tracer`Private`tr[l, {}] + 
   I/3*cteI*f*gg^2*theta*type*xi1*Tracer`Private`tr[l, {}]
timeUsed = 2261.929999999999


==> Programs/c-fermions-phi2/result6-arxi-gauge.m <==
resulfinal = (5*I)/3*cteI*f*gg^2*theta^2*Tracer`Private`tr[l, {}] + 
   (5*I)/3*cteI*f*gg^2*theta*type*Tracer`Private`tr[l, {}] + 
   I/3*cteI*f*gg^2*theta^2*xi1*Tracer`Private`tr[l, {}] + 
   I/3*cteI*f*gg^2*theta*type*xi1*Tracer`Private`tr[l, {}]
timeUsed = 2385.649999999999


==> Programs/c-fermions-phi2/result6.m <==
resulfinal = (5*I)/3*cteI*f*gg^2*theta^2*Tracer`Private`tr[l, {}] + 
   (5*I)/3*cteI*f*gg^2*theta*type*Tracer`Private`tr[l, {}] + 
   I/3*cteI*f*gg^2*theta^2*xi1*Tracer`Private`tr[l, {}] + 
   I/3*cteI*f*gg^2*theta*type*xi1*Tracer`Private`tr[l, {}]
timeUsed = 2380.899999999999


==> Programs/c-fermions-phi2/result7-arxi-gauge.m <==
resulfinal = 0
timeUsed = 24.53


==> Programs/c-fermions-phi2/result7.m <==
resulfinal = 0
timeUsed = 24.91999999999999


==> Programs/c-fermions-phi2/result8-arxi-gauge.m <==
resulfinal = 0
timeUsed = 25.30999999999999


==> Programs/c-fermions-phi2/result8.m <==
resulfinal = 0
timeUsed = 25.64


==> Programs/c-fermions-phi2/sum-diagrams-arxi-gauge.m <==
(* Reads resulfinal from file result.m *)
<< ../Feynman-rules.m 
<< ../save-results.m


<< result1.m ;
resuldiagram1=resulfinal;

<< result2.m ;
resuldiagram2=resulfinal;

<< result3.m ;
resuldiagram3=resulfinal;

<< result4.m ;
resuldiagram4=resulfinal;

<< result5-arxi-gauge.m ;
resuldiagram5=resulfinal;

<< result6-arxi-gauge.m ;
resuldiagram6=resulfinal;

<< result7-arxi-gauge.m ;
resuldiagram7=resulfinal;

<< result8-arxi-gauge.m ;
resuldiagram8=resulfinal;

(* La contribucion total es por tanto *)
     resulfinal= Expand[resuldiagram1 + resuldiagram2+
                        resuldiagram3 + resuldiagram4+
                        resuldiagram5 + resuldiagram6 +
                        resuldiagram7 + resuldiagram8 ];

saveResult["total-result-arxi-gauge.m", "resulfinal"];


==> Programs/c-fermions-phi2/sum-diagrams.m <==
(* Reads resulfinal from file result.m *)
<< ../Feynman-rules.m 
<< ../save-results.m


<< result1.m ;
resuldiagram1=resulfinal;

<< result2.m ;
resuldiagram2=resulfinal;

(*
<< "result3-arxi-gauge.m" ;
resul3arxigauge=resulfinal;
*)

<< result3.m ;
resuldiagram3=resulfinal;

<< result4.m ;
resuldiagram4=resulfinal;

<< result5.m ;
resuldiagram5=resulfinal;

<< result6.m ;
resuldiagram6=resulfinal;

<< result7.m ;
resuldiagram7=resulfinal;

<< result8.m ;
resuldiagram8=resulfinal;

(* La contribucion total es por tanto *)
     resulfinal= Expand[resuldiagram1 + resuldiagram2+
                        resuldiagram3 + resuldiagram4+
                        resuldiagram5 + resuldiagram6 +
                        resuldiagram7 + resuldiagram8 ];

saveResult["total-result.m", "resulfinal"];


==> Programs/c-fermions-phi2/total-result-arxi-gauge.m <==
resulfinal = (10*I)/3*cteI*f*gg^2*theta^2*Tracer`Private`tr[l, {}] + 
   (10*I)/3*cteI*f*gg^2*theta*type*Tracer`Private`tr[l, {}] + 
   (2*I)/3*cteI*f*gg^2*theta^2*xi1*Tracer`Private`tr[l, {}] + 
   (2*I)/3*cteI*f*gg^2*theta*type*xi1*Tracer`Private`tr[l, {}]


==> Programs/c-fermions-phi2/total-result.m <==
resulfinal = (10*I)/3*cteI*f*gg^2*theta^2*Tracer`Private`tr[l, {}] + 
   (10*I)/3*cteI*f*gg^2*theta*type*Tracer`Private`tr[l, {}] + 
   (2*I)/3*cteI*f*gg^2*theta^2*xi1*Tracer`Private`tr[l, {}] + 
   (2*I)/3*cteI*f*gg^2*theta*type*xi1*Tracer`Private`tr[l, {}]


==> Programs/c-fermions/diagram1.m <==
(* ================================================================= *)
(*        diagram1.m                                                 *)
(*                                                                   *)
(* Breaking part in c fermions                                       *) 
(* diagram with phi1 inside the loop                                 *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2] ** 
  breakingInsertion[l,type,theta,k+k1+k2,k] ** 
  fermionPropagator[l,f,k] ** 
  phi1FermionVertex[l,f] **
  phi1Propagator[k+k1]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result1.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];






==> Programs/c-fermions/diagram2.m <==
(* ================================================================= *)
(*        diagram2.m                                                 *)
(*                                                                   *)
(* Breaking part in c fermions                                       *) 
(* diagram with phi2 inside the loop                                 *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2] ** 
  breakingInsertion[l,type,theta,k+k1+k2,k] ** 
  fermionPropagator[l,f,k] ** 
  phi2FermionVertex[l,f] **
  phi2Propagator[k+k1]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result2.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];









==> Programs/c-fermions/diagram3-arxi-gauge.m <==
(* ================================================================= *)
(*        diagram3.m                                                 *)
(*                                                                   *)
(* Breaking part in c fermions                                       *) 
(* diagram with boson inside the loop                                *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules-arxi-gauge.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  bosonFermionVertex[l,type,theta,mu] **
  fermionPropagator[l,f,k+k2] ** 
  breakingInsertion[l,type,theta,k+k2,k-k1] ** 
  fermionPropagator[l,f,k-k1] ** 
  bosonFermionVertex[l,type,theta,nu] **
  bosonPropagator[mu,nu,k]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result3-arxi-gauge.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];












==> Programs/c-fermions/diagram3.m <==
(* ================================================================= *)
(*        diagram3.m                                                 *)
(*                                                                   *)
(* Breaking part in c fermions                                       *) 
(* diagram with boson inside the loop                                *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  bosonFermionVertex[l,type,theta,mu] **
  fermionPropagator[l,f,k+k2] ** 
  breakingInsertion[l,type,theta,k+k2,k-k1] ** 
  fermionPropagator[l,f,k-k1] ** 
  bosonFermionVertex[l,type,theta,nu] **
  bosonPropagator[mu,nu,k]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result3.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];









==> Programs/c-fermions/diagram4.m <==
(* ================================================================= *)
(*        diagram4.m                                                 *)
(*                                                                   *)
(* Breaking part in c fermions                                       *) 
(* diagram with phi1 interacting with the ghost and the outgoing     *)
(* fermion                                                           *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2] ** 
  breakingInsertion[l,type,theta,k+k2,-k1] ** 
  phi1Propagator[k] * 
  phi1GhostVertex *
  ghostPropagator[k+k1+k2]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result4.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];


==> Programs/c-fermions/diagram5.m <==
(* ================================================================= *)
(*        diagram5.m                                                 *)
(*                                                                   *)
(* Breaking part in c fermions                                       *) 
(* diagram with phi1 interacting with the ghost and the  ingoing     *)
(* fermion                                                           *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k2,k] ** 
  fermionPropagator[l,f,k] ** 
  phi1FermionVertex[l,f] *
  phi1Propagator[k+k1] * 
  phi1GhostVertex *
  ghostPropagator[k-k2]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result5.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];


==> Programs/c-fermions/diagram6.m <==
(* ================================================================= *)
(*        diagram6.m                                                 *)
(*                                                                   *)
(* Breaking part in c fermions                                       *) 
(* diagram with the mixing propagator phi2-boson in the loop         *)
(* and the boson on the ingoing fermion                              *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2] ** 
  breakingInsertion[l,type,theta,k+k2,k-k1] ** 
  fermionPropagator[l,f,k-k1] ** 
  bosonFermionVertex[l,type, theta,mu] *
  phi2BosonPropagator[mu,k]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result6.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];









==> Programs/c-fermions/diagram7.m <==
(* ================================================================= *)
(*        diagram7.m                                                 *)
(*                                                                   *)
(* Breaking part in c fermions                                       *) 
(* second diagram with the mixing propagator phi2-boson in the loop  *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=1;

integrand := (symmetryFactor *
  bosonFermionVertex[l,type, theta,mu] **
  fermionPropagator[l,f,k+k2] ** 
  breakingInsertion[l,type,theta,k+k2,k-k1] ** 
  fermionPropagator[l,f,k-k1] ** 
  phi2FermionVertex[l,f] **
  phi2BosonPropagator[mu,-k]
) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2];
externalLorentzIndices=Sequence[];

<< ../sin-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result7.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];









==> Programs/c-fermions/result1.m <==
resulfinal = -(cteI*f^3*type*v*Tracer`Private`tr[l, {G5}]) - 
   (cteI*f^2*type*Tracer`Private`tr[l, {k1, G5}])/2 - 
   (cteI*f^2*type*Tracer`Private`tr[l, {k2, G5}])/2
timeUsed = 1.889999999999999


==> Programs/c-fermions/result2.m <==
resulfinal = cteI*f^3*type*v*Tracer`Private`tr[l, {G5}] - 
   (cteI*f^2*type*Tracer`Private`tr[l, {k1, G5}])/2 - 
   (cteI*f^2*type*Tracer`Private`tr[l, {k2, G5}])/2
timeUsed = 2.729999999999999


==> Programs/c-fermions/result3-arxi-gauge.m <==
resulfinal = (-10*cteI*f*gg^2*theta*v*Tracer`Private`tr[l, {G5}])/3 - 
   (10*cteI*f*gg^2*theta^2*type*v*Tracer`Private`tr[l, {G5}])/3 - 
   (2*cteI*f*gg^2*theta*v*xi1*Tracer`Private`tr[l, {G5}])/3 - 
   (2*cteI*f*gg^2*theta^2*type*v*xi1*Tracer`Private`tr[l, {G5}])/3 - 
   (5*cteI*gg^2*theta*Tracer`Private`tr[l, {k1}])/6 - 
   (5*cteI*gg^2*type*Tracer`Private`tr[l, {k1}])/12 - 
   (cteI*gg^2*theta*xi1*Tracer`Private`tr[l, {k1}])/6 - 
   (cteI*gg^2*type*xi1*Tracer`Private`tr[l, {k1}])/12 - 
   (5*cteI*gg^2*theta*Tracer`Private`tr[l, {k2}])/6 - 
   (5*cteI*gg^2*type*Tracer`Private`tr[l, {k2}])/12 - 
   (cteI*gg^2*theta*xi1*Tracer`Private`tr[l, {k2}])/6 - 
   (cteI*gg^2*type*xi1*Tracer`Private`tr[l, {k2}])/12 + 
   (5*cteI*gg^2*theta*Tracer`Private`tr[l, {k1, G5}])/6 + 
   (5*cteI*gg^2*type*Tracer`Private`tr[l, {k1, G5}])/12 + 
   (5*cteI*gg^2*theta^2*type*Tracer`Private`tr[l, {k1, G5}])/6 + 
   (cteI*gg^2*theta*xi1*Tracer`Private`tr[l, {k1, G5}])/6 + 
   (cteI*gg^2*type*xi1*Tracer`Private`tr[l, {k1, G5}])/12 + 
   (cteI*gg^2*theta^2*type*xi1*Tracer`Private`tr[l, {k1, G5}])/6 + 
   (5*cteI*gg^2*theta*Tracer`Private`tr[l, {k2, G5}])/6 + 
   (5*cteI*gg^2*type*Tracer`Private`tr[l, {k2, G5}])/12 + 
   (5*cteI*gg^2*theta^2*type*Tracer`Private`tr[l, {k2, G5}])/6 + 
   (cteI*gg^2*theta*xi1*Tracer`Private`tr[l, {k2, G5}])/6 + 
   (cteI*gg^2*type*xi1*Tracer`Private`tr[l, {k2, G5}])/12 + 
   (cteI*gg^2*theta^2*type*xi1*Tracer`Private`tr[l, {k2, G5}])/6
timeUsed = 3643.919999999999


==> Programs/c-fermions/result3.m <==
resulfinal = (-10*cteI*f*gg^2*theta*v*Tracer`Private`tr[l, {G5}])/3 - 
   (10*cteI*f*gg^2*theta^2*type*v*Tracer`Private`tr[l, {G5}])/3 - 
   (2*cteI*f*gg^2*theta*v*xi1*Tracer`Private`tr[l, {G5}])/3 - 
   (2*cteI*f*gg^2*theta^2*type*v*xi1*Tracer`Private`tr[l, {G5}])/3 - 
   (5*cteI*gg^2*theta*Tracer`Private`tr[l, {k1}])/6 - 
   (5*cteI*gg^2*type*Tracer`Private`tr[l, {k1}])/12 - 
   (cteI*gg^2*theta*xi1*Tracer`Private`tr[l, {k1}])/6 - 
   (cteI*gg^2*type*xi1*Tracer`Private`tr[l, {k1}])/12 - 
   (5*cteI*gg^2*theta*Tracer`Private`tr[l, {k2}])/6 - 
   (5*cteI*gg^2*type*Tracer`Private`tr[l, {k2}])/12 - 
   (cteI*gg^2*theta*xi1*Tracer`Private`tr[l, {k2}])/6 - 
   (cteI*gg^2*type*xi1*Tracer`Private`tr[l, {k2}])/12 + 
   (5*cteI*gg^2*theta*Tracer`Private`tr[l, {k1, G5}])/6 + 
   (5*cteI*gg^2*type*Tracer`Private`tr[l, {k1, G5}])/12 + 
   (5*cteI*gg^2*theta^2*type*Tracer`Private`tr[l, {k1, G5}])/6 + 
   (cteI*gg^2*theta*xi1*Tracer`Private`tr[l, {k1, G5}])/6 + 
   (cteI*gg^2*type*xi1*Tracer`Private`tr[l, {k1, G5}])/12 + 
   (cteI*gg^2*theta^2*type*xi1*Tracer`Private`tr[l, {k1, G5}])/6 + 
   (5*cteI*gg^2*theta*Tracer`Private`tr[l, {k2, G5}])/6 + 
   (5*cteI*gg^2*type*Tracer`Private`tr[l, {k2, G5}])/12 + 
   (5*cteI*gg^2*theta^2*type*Tracer`Private`tr[l, {k2, G5}])/6 + 
   (cteI*gg^2*theta*xi1*Tracer`Private`tr[l, {k2, G5}])/6 + 
   (cteI*gg^2*type*xi1*Tracer`Private`tr[l, {k2, G5}])/12 + 
   (cteI*gg^2*theta^2*type*xi1*Tracer`Private`tr[l, {k2, G5}])/6
timeUsed = 3640.18


==> Programs/c-fermions/result4.m <==
resulfinal = (cteI*f*rho*theta*Tracer`Private`tr[l, {}])/2 + 
   (cteI*f*rho*type*Tracer`Private`tr[l, {}])/4 - 
   (cteI*f*rho*type*Tracer`Private`tr[l, {G5}])/4
timeUsed = 0.79


==> Programs/c-fermions/result5.m <==
resulfinal = -(cteI*f*rho*theta*Tracer`Private`tr[l, {}])/2 - 
   (cteI*f*rho*type*Tracer`Private`tr[l, {}])/4 - 
   (cteI*f*rho*type*Tracer`Private`tr[l, {G5}])/4
timeUsed = 0.79


==> Programs/c-fermions/result6.m <==
resulfinal = 0
timeUsed = 48.14


==> Programs/c-fermions/result7.m <==
resulfinal = 0
timeUsed = 44.64999999999999


==> Programs/c-fermions/sum-diagrams-arxi-gauge.m <==
(* Reads resulfinal from file result.m *)
<< ../Feynman-rules-arxi-gauge.m 
<< ../save-results.m


<< result1.m ;
resuldiagram1=resulfinal;

<< result2.m ;
resuldiagram2=resulfinal;

<< result3-arxi-gauge.m ;
resuldiagram3=resulfinal;

<< result4.m ;
resuldiagram4=resulfinal;

<< result5.m ;
resuldiagram5=resulfinal;

(* La contribucion total es por tanto *)
     resulfinal= Expand[resuldiagram1 + resuldiagram2+
                        resuldiagram3 + resuldiagram4+
                        resuldiagram5];

saveResult["total-result-arxi-gauge.m", "resulfinal"];


==> Programs/c-fermions/sum-diagrams.m <==
(* Reads resulfinal from file result.m *)
<< ../Feynman-rules.m 
<< ../save-results.m


<< result1.m ;
resuldiagram1=resulfinal;

<< result2.m ;
resuldiagram2=resulfinal;

<< result3.m ;
resuldiagram3=resulfinal;

<< result4.m ;
resuldiagram4=resulfinal;

<< result5.m ;
resuldiagram5=resulfinal;

<< result6.m ;
resuldiagram6=resulfinal;

<< result7.m ;
resuldiagram7=resulfinal;

(* La contribucion total es por tanto *)
     resulfinal= Expand[resuldiagram1 + resuldiagram2+
                        resuldiagram3 + resuldiagram4+
                        resuldiagram5 + resuldiagram6+
                        resuldiagram7];

saveResult["total-result.m", "resulfinal"];


==> Programs/c-fermions/total-result-arxi-gauge.m <==
resulfinal = (-10*cteI*f*gg^2*theta*v*Tracer`Private`tr[l, {G5}])/3 - 
   (10*cteI*f*gg^2*theta^2*type*v*Tracer`Private`tr[l, {G5}])/3 - 
   (2*cteI*f*gg^2*theta*v*xi1*Tracer`Private`tr[l, {G5}])/3 - 
   (cteI*f*gg^2*type*v*xi1*Tracer`Private`tr[l, {G5}])/2 - 
   (2*cteI*f*gg^2*theta^2*type*v*xi1*Tracer`Private`tr[l, {G5}])/3 - 
   (5*cteI*gg^2*theta*Tracer`Private`tr[l, {k1}])/6 - 
   (5*cteI*gg^2*type*Tracer`Private`tr[l, {k1}])/12 - 
   (cteI*gg^2*theta*xi1*Tracer`Private`tr[l, {k1}])/6 - 
   (cteI*gg^2*type*xi1*Tracer`Private`tr[l, {k1}])/12 - 
   (5*cteI*gg^2*theta*Tracer`Private`tr[l, {k2}])/6 - 
   (5*cteI*gg^2*type*Tracer`Private`tr[l, {k2}])/12 - 
   (cteI*gg^2*theta*xi1*Tracer`Private`tr[l, {k2}])/6 - 
   (cteI*gg^2*type*xi1*Tracer`Private`tr[l, {k2}])/12 + 
   (5*cteI*gg^2*theta*Tracer`Private`tr[l, {k1, G5}])/6 - 
   cteI*f^2*type*Tracer`Private`tr[l, {k1, G5}] + 
   (5*cteI*gg^2*type*Tracer`Private`tr[l, {k1, G5}])/12 + 
   (5*cteI*gg^2*theta^2*type*Tracer`Private`tr[l, {k1, G5}])/6 + 
   (cteI*gg^2*theta*xi1*Tracer`Private`tr[l, {k1, G5}])/6 + 
   (cteI*gg^2*type*xi1*Tracer`Private`tr[l, {k1, G5}])/12 + 
   (cteI*gg^2*theta^2*type*xi1*Tracer`Private`tr[l, {k1, G5}])/6 + 
   (5*cteI*gg^2*theta*Tracer`Private`tr[l, {k2, G5}])/6 - 
   cteI*f^2*type*Tracer`Private`tr[l, {k2, G5}] + 
   (5*cteI*gg^2*type*Tracer`Private`tr[l, {k2, G5}])/12 + 
   (5*cteI*gg^2*theta^2*type*Tracer`Private`tr[l, {k2, G5}])/6 + 
   (cteI*gg^2*theta*xi1*Tracer`Private`tr[l, {k2, G5}])/6 + 
   (cteI*gg^2*type*xi1*Tracer`Private`tr[l, {k2, G5}])/12 + 
   (cteI*gg^2*theta^2*type*xi1*Tracer`Private`tr[l, {k2, G5}])/6


==> Programs/c-fermions/total-result.m <==
resulfinal = -(cteI*f*rho*type*Tracer`Private`tr[l, {G5}])/2 - 
   (10*cteI*f*gg^2*theta*v*Tracer`Private`tr[l, {G5}])/3 - 
   (10*cteI*f*gg^2*theta^2*type*v*Tracer`Private`tr[l, {G5}])/3 - 
   (2*cteI*f*gg^2*theta*v*xi1*Tracer`Private`tr[l, {G5}])/3 - 
   (2*cteI*f*gg^2*theta^2*type*v*xi1*Tracer`Private`tr[l, {G5}])/3 - 
   (5*cteI*gg^2*theta*Tracer`Private`tr[l, {k1}])/6 - 
   (5*cteI*gg^2*type*Tracer`Private`tr[l, {k1}])/12 - 
   (cteI*gg^2*theta*xi1*Tracer`Private`tr[l, {k1}])/6 - 
   (cteI*gg^2*type*xi1*Tracer`Private`tr[l, {k1}])/12 - 
   (5*cteI*gg^2*theta*Tracer`Private`tr[l, {k2}])/6 - 
   (5*cteI*gg^2*type*Tracer`Private`tr[l, {k2}])/12 - 
   (cteI*gg^2*theta*xi1*Tracer`Private`tr[l, {k2}])/6 - 
   (cteI*gg^2*type*xi1*Tracer`Private`tr[l, {k2}])/12 + 
   (5*cteI*gg^2*theta*Tracer`Private`tr[l, {k1, G5}])/6 - 
   cteI*f^2*type*Tracer`Private`tr[l, {k1, G5}] + 
   (5*cteI*gg^2*type*Tracer`Private`tr[l, {k1, G5}])/12 + 
   (5*cteI*gg^2*theta^2*type*Tracer`Private`tr[l, {k1, G5}])/6 + 
   (cteI*gg^2*theta*xi1*Tracer`Private`tr[l, {k1, G5}])/6 + 
   (cteI*gg^2*type*xi1*Tracer`Private`tr[l, {k1, G5}])/12 + 
   (cteI*gg^2*theta^2*type*xi1*Tracer`Private`tr[l, {k1, G5}])/6 + 
   (5*cteI*gg^2*theta*Tracer`Private`tr[l, {k2, G5}])/6 - 
   cteI*f^2*type*Tracer`Private`tr[l, {k2, G5}] + 
   (5*cteI*gg^2*type*Tracer`Private`tr[l, {k2, G5}])/12 + 
   (5*cteI*gg^2*theta^2*type*Tracer`Private`tr[l, {k2, G5}])/6 + 
   (cteI*gg^2*theta*xi1*Tracer`Private`tr[l, {k2, G5}])/6 + 
   (cteI*gg^2*type*xi1*Tracer`Private`tr[l, {k2, G5}])/12 + 
   (cteI*gg^2*theta^2*type*xi1*Tracer`Private`tr[l, {k2, G5}])/6


==> Programs/c-phi1phi1phi1phi2/diagram1.m <==
(* ================================================================= *)
(*        diagram1.m                                                 *)
(*                                                                   *)
(* Breaking part in c phi1^3 phi2                                    *) 
(* phi2 in fartest position                                          *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m

t1=TimeUsed[];

(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2+k3+k4,k] ** 
  fermionPropagator[l,f,k] ** 
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2+k3] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2+k3+k4]
 );

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3,k4];
externalLorentzIndices=Sequence[];


<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result1.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];








==> Programs/c-phi1phi1phi1phi2/diagram2.m <==
(* ================================================================= *)
(*        diagram2.m                                                 *)
(*                                                                   *)
(* Breaking part in c phi1^3 phi2                                    *) 
(* phi2 in third position                                            *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2+k3+k4,k] ** 
  fermionPropagator[l,f,k] ** 
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2+k4] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2+k4+k3]
 );

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3,k4];
externalLorentzIndices=Sequence[];


<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result2.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];








==> Programs/c-phi1phi1phi1phi2/diagram3.m <==
(* ================================================================= *)
(*        diagram3.m                                                 *)
(*                                                                   *)
(* Breaking part in c phi1^3 phi2                                    *) 
(* phi2 in second position                                            *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2+k3+k4,k] ** 
  fermionPropagator[l,f,k] ** 
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k4] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k4+k2] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k4+k2+k3]
 );

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3,k4];
externalLorentzIndices=Sequence[];


<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result3.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];








==> Programs/c-phi1phi1phi1phi2/diagram4.m <==
(* ================================================================= *)
(*        diagram4.m                                                 *)
(*                                                                   *)
(* Breaking part in c phi1^3 phi2                                    *) 
(* phi2 in first position                                            *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2+k3+k4,k] ** 
  fermionPropagator[l,f,k] ** 
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k4] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k4+k1] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k4+k1+k2] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k4+k1+k2+k3]
 );

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3,k4];
externalLorentzIndices=Sequence[];


<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result4.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];








==> Programs/c-phi1phi1phi1phi2/result1.m <==
resulfinal = 2*I*cteI*f^4
timeUsed = 5.61


==> Programs/c-phi1phi1phi1phi2/result2.m <==
resulfinal = 2*I*cteI*f^4
timeUsed = 5.799999999999999


==> Programs/c-phi1phi1phi1phi2/result3.m <==
resulfinal = 2*I*cteI*f^4
timeUsed = 5.839999999999999


==> Programs/c-phi1phi1phi1phi2/result4.m <==
resulfinal = 2*I*cteI*f^4
timeUsed = 5.79


==> Programs/c-phi1phi1phi1phi2/sum-diagrams.m <==
(* Reads resulfinal from file result.m *)
<< ../Feynman-rules.m 
<< ../save-results.m


<< result1.m ;
resuldiagram1=resulfinal;

<< result2.m ;
resuldiagram2=resulfinal;

<< result3.m ;
resuldiagram3=resulfinal;

<< result4.m ;
resuldiagram4=resulfinal;

(* La contribucion total es por tanto *)
     resulfinal= Expand[6 resuldiagram1 + 6 resuldiagram2+
                        6 resuldiagram3 + 6 resuldiagram4];


saveResult["total-result.m", "resulfinal"];


==> Programs/c-phi1phi1phi1phi2/total-result.m <==
resulfinal = 48*I*cteI*f^4


==> Programs/c-phi1phi1phi2/diagram1.m <==
(* ================================================================= *)
(*        diagram1.m                                                 *)
(*                                                                   *)
(* Breaking part in c phi1^2 phi2                                    *) 
(* one of the permutations of type 1 diagram                         *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2+k3,k] ** 
  fermionPropagator[l,f,k] ** 
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2+k3]
 );

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result1.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];




==> Programs/c-phi1phi1phi2/diagram2.m <==
(* ================================================================= *)
(*        diagram2.m                                                 *)
(*                                                                   *)
(* Breaking part in c phi1^2 phi2                                    *) 
(* one of the permutations of type 2 diagrama                        *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2+k3,k] ** 
  fermionPropagator[l,f,k] ** 
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k3] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2+k3]
 );

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result2.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];









==> Programs/c-phi1phi1phi2/diagram3.m <==
(* ================================================================= *)
(*        diagram3.m                                                 *)
(*                                                                   *)
(* Breaking part in c phi1^2 phi2                                    *) 
(* one of the permutations of type 3 diagrama                        *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2+k3,k] ** 
  fermionPropagator[l,f,k] ** 
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k3] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k3+k1] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2+k3]
 );

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];

<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result3.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];



==> Programs/c-phi1phi1phi2/result1.m <==
resulfinal = 8*I*cteI*f^4*v
timeUsed = 3.17


==> Programs/c-phi1phi1phi2/result2.m <==
resulfinal = 8*I*cteI*f^4*v
timeUsed = 3.1


==> Programs/c-phi1phi1phi2/result3.m <==
resulfinal = 8*I*cteI*f^4*v
timeUsed = 2.92


==> Programs/c-phi1phi1phi2/sum-diagrams.m <==
(* Reads resulfinal from file result.m *)
<< ../Feynman-rules.m 
<< ../save-results.m


<< result1.m ;
resuldiagram1=resulfinal;

<< result2.m ;
resuldiagram2=resulfinal;

<< result3.m ;
resuldiagram3=resulfinal;

(* La contribucion total es por tanto *)
     resulfinal= Expand[2 resuldiagram1 + 2 resuldiagram2+
                        2 resuldiagram3];


saveResult["total-result.m", "resulfinal"];


==> Programs/c-phi1phi1phi2/total-result.m <==
resulfinal = 48*I*cteI*f^4*v


==> Programs/c-phi1phi2/diagram1.m <==
(* ================================================================= *)
(*        diagram1.m                                                 *)
(*                                                                   *)
(* Breaking part in c phi1 phi2                                      *) 
(* diagram with phi1 nearest of breaking                             *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2,k] ** 
  fermionPropagator[l,f,k] ** 
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2]) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2];
externalLorentzIndices=Sequence[];

<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result1.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];






==> Programs/c-phi1phi2/diagram2.m <==
(* ================================================================= *)
(*        diagram2.m                                                 *)
(*                                                                   *)
(* Breaking part in c phi1 phi2                                      *) 
(* diagram with phi2 nearest of breaking                             *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2,k] ** 
  fermionPropagator[l,f,k] ** 
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2]) ;

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2];
externalLorentzIndices=Sequence[];


<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result2.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];








==> Programs/c-phi1phi2/result1.m <==
resulfinal = 12*I*cteI*f^4*v^2 - 2*I*cteI*f^2*S[k1, k1] - 
   2*I*cteI*f^2*S[k1, k2] - (2*I)/3*cteI*f^2*S[k2, k2]
timeUsed = 1.839999999999999


==> Programs/c-phi1phi2/result2.m <==
resulfinal = 12*I*cteI*f^4*v^2 - 2*I*cteI*f^2*S[k1, k1] - 
   2*I*cteI*f^2*S[k1, k2] - (2*I)/3*cteI*f^2*S[k2, k2]
timeUsed = 1.859999999999999


==> Programs/c-phi1phi2/sum-diagrams.m <==
(* Reads resulfinal from file result.m *)
<< ../Feynman-rules.m 
<< ../save-results.m


<< result1.m ;
resuldiagram1=resulfinal;

<< result2.m ;
resuldiagram2=resulfinal;

(* La contribucion total es por tanto *)
     resulfinal= Expand[resuldiagram1 + resuldiagram2];


saveResult["total-result.m", "resulfinal"];


==> Programs/c-phi1phi2/total-result.m <==
resulfinal = 24*I*cteI*f^4*v^2 - 4*I*cteI*f^2*S[k1, k1] - 
   4*I*cteI*f^2*S[k1, k2] - (4*I)/3*cteI*f^2*S[k2, k2]


==> Programs/c-phi2/diagram.m <==
(* ================================================================= *)
(*        diagram.m                                                  *)
(*                                                                   *)
(* Breaking part in phi2:                                            *) 
(* unique diagram                                                    *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1,k] ** 
  fermionPropagator[l,f,k] ** 
  phi2FermionVertex[l,f] ** 
  fermionPropagator[l,f,k+k1]);

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1];
externalLorentzIndices=Sequence[];

<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["total-result.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];





==> Programs/c-phi2/total-result.m <==
resulfinal = 8*I*cteI*f^4*v^3 - (4*I)/3*cteI*f^2*v*S[k1, k1]
timeUsed = 0.78


==> Programs/c-phi2phi2phi2/diagram.m <==
(* ================================================================= *)
(*        diagram.m                                                  *)
(*                                                                   *)
(* Breaking part in c phi2^3                                         *) 
(* unique topologically diagram, but with permutations               *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2+k3,k] ** 
  fermionPropagator[l,f,k] ** 
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2+k3] );

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3];
externalLorentzIndices=Sequence[];


<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];








==> Programs/c-phi2phi2phi2/result.m <==
resulfinal = (8*I)/3*cteI*f^4*v
timeUsed = 3.199999999999999


==> Programs/c-phi2phi2phi2/sum-diagrams.m <==
(* Reads resulfinal from file result.m *)
<< ../Feynman-rules.m 
<< ../save-results.m


<< result.m ;

resuldiagram=resulfinal;

(* Define una funcion de los dos momentos externos *)
Clear[f];
f[{k1_,mu1_},{k2_,mu2_},{k3_,mu3_}] = resuldiagram ;

(* La contribucion total es por tanto *)
argumentos={{k1,mu1},{k2,mu2},{k3,mu3}};

totalcontribution=Apply[Plus,Map[Apply[f,#]&,
                 Permutations[argumentos]]] ;

resulfinal=Expand[totalcontribution];

saveResult["total-result.m", "resulfinal"];


==> Programs/c-phi2phi2phi2/total-result.m <==
resulfinal = 16*I*cteI*f^4*v


==> Programs/c-phi2phi2phi2phi1/diagram1.m <==
(* ================================================================= *)
(*        diagram1.m                                                 *)
(*                                                                   *)
(* Breaking part in c phi2^3 phi1                                    *) 
(* phi1 in nearest position                                       *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2+k3+k4,k] ** 
  fermionPropagator[l,f,k] ** 
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2+k3] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2+k3+k4]
 );

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3,k4];
externalLorentzIndices=Sequence[];


<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result1.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];













==> Programs/c-phi2phi2phi2phi1/diagram2.m <==
(* ================================================================= *)
(*        diagram2.m                                                 *)
(*                                                                   *)
(* Breaking part in c phi2^3 phi1                                    *) 
(* phi1 in second position                                           *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2+k3+k4,k] ** 
  fermionPropagator[l,f,k] ** 
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2+k1] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2+k3] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k1+k2+k3+k4]
 );

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3,k4];
externalLorentzIndices=Sequence[];


<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result2.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];













==> Programs/c-phi2phi2phi2phi1/diagram3.m <==
(* ================================================================= *)
(*        diagram3.m                                                 *)
(*                                                                   *)
(* Breaking part in c phi2^3 phi1                                    *) 
(* phi1 in third position                                            *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2+k3+k4,k] ** 
  fermionPropagator[l,f,k] ** 
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2+k3] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2+k3+k1] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2+k3+k4+k1]
 );

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3,k4];
externalLorentzIndices=Sequence[];


<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result3.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];













==> Programs/c-phi2phi2phi2phi1/diagram4.m <==
(* ================================================================= *)
(*        diagram4.m                                                 *)
(*                                                                   *)
(* Breaking part in c phi2^3 phi1                                    *) 
(* phi1 in fartest position                                          *)
(* ================================================================= *)

t1=TimeUsed[];

<< ../Feynman-rules.m
<< ../save-results.m


(* Integrand expression. The loop momentum is q *)

symmetryFactor=-1;

integrand := (symmetryFactor *
  breakingInsertion[l,type,theta,k+k1+k2+k3+k4,k] ** 
  fermionPropagator[l,f,k] ** 
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2+k3] **
  phi2FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2+k3+k4] **
  phi1FermionVertex[l,f] **
  fermionPropagator[l,f,k+k2+k3+k4+k1]
 );

internalMomenta=Sequence[k];
externalMomenta=Sequence[k1,k2,k3,k4];
externalLorentzIndices=Sequence[];


<< ../con-traza.m

t2=TimeUsed[];
timeUsed=t2-t1;

saveResult["result4.m","resulfinal","timeUsed"];
Print["time used: ", timeUsed];













==> Programs/c-phi2phi2phi2phi1/result1.m <==
resulfinal = (10*I)/3*cteI*f^4
timeUsed = 6.179999999999999


==> Programs/c-phi2phi2phi2phi1/result2.m <==
resulfinal = -2*I*cteI*f^4
timeUsed = 5.979999999999999


==> Programs/c-phi2phi2phi2phi1/result3.m <==
resulfinal = -2*I*cteI*f^4
timeUsed = 6.089999999999999


==> Programs/c-phi2phi2phi2phi1/result4.m <==
resulfinal = (10*I)/3*cteI*f^4
timeUsed = 6.219999999999999


==> Programs/c-phi2phi2phi2phi1/sum-diagrams.m <==
(* Reads resulfinal from file result.m *)
<< ../Feynman-rules.m 
<< ../save-results.m


<< result1.m ;
resuldiagram1=resulfinal;

<< result2.m ;
resuldiagram2=resulfinal;

<< result3.m ;
resuldiagram3=resulfinal;

<< result4.m ;
resuldiagram4=resulfinal;

(* La contribucion total es por tanto *)
     resulfinal= Expand[6 resuldiagram1 + 6 resuldiagram2+
                        6 resuldiagram3 + 6 resuldiagram4];


saveResult["total-result.m", "resulfinal"];


==> Programs/c-phi2phi2phi2phi1/total-result.m <==
resulfinal = 16*I*cteI*f^4


==> Programs/clean.sh <==
find . -name '*result.m' -exec rm -f {} \;
find . -name 'result*.m' -exec rm -f {} \;
find ../Results/ -type f -exec rm -f {} \;
find .. -name '*~' -exec rm -f {} \;
find .. -name '*.anterior' -exec rm -f {} \;
find .. -name '*.out' -exec rm -f {} \;
find .. -name '#*' -exec rm -f {} \;
find .. -name '*.log' -exec rm -f {} \;
find .. -name '*.dvi' -exec rm -f {} \;
find .. -name '*.ps' -exec rm -f {} \;
find .. -name '*.pretex' -exec rm -f {} \;
find .. -name '__*' -exec rm -f {} \;



==> Programs/coefficients-arxi-gauge.m <==
(* ================================================================= *)
(*               coefficients.m                                      *)
(*                                                                   *)
(* Extraction of the coefficients of the expansion of breaking in    *)
(* the u hat basis from the results of the diagrams                  *)
(* ================================================================= *)

<< Feynman-rules-arxi-gauge.m ;
vv = v * gg ;
<< algebra.m ;
<< "save-results.m";

delta=Delta=Table[unknown,{27}]
t1=TimeUsed[];

(* In uHat[1] *)
<< c-phi2/total-result.m ;
delta[[1]]=Simplify[resulfinal /. {k1 -> 0,cteI->I cte4}];

(* In uHat[2] *)
<< c-phi1phi2/total-result.m ;
delta[[2]]=Simplify[resulfinal /. {k1 -> 0,k2->0,cteI->I cte4}];

(* In uHat[3] *)
<< c-phi2phi2phi2/total-result.m ;
delta[[3]]=Simplify[resulfinal/6 /. {cteI->I cte4}];

(* In uHat[4] *)
<< c-phi1phi1phi2/total-result.m ;
delta[[4]]=Simplify[resulfinal/2 /. {cteI->I cte4}];

(* In uHat[5] *)
<< c-phi2/total-result.m ;
delta[[5]]=Simplify[-Coefficient[resulfinal, k1.k1] /. {cteI->I cte4}];

(* In uHat[6] *)
<< c-phi1phi1phi1phi2/total-result.m ;
delta[[6]]=Simplify[resulfinal/6 /. {cteI->I cte4}];

(* In uHat[7] *)
<< c-phi2phi2phi2phi1/total-result.m ;
delta[[7]]=Simplify[resulfinal/6 /. {cteI->I cte4}];

(* In uHat[8] *)
<< c-phi1phi2/total-result.m ;
delta[[8]]=Simplify[-Coefficient[resulfinal, k1.k1] /. {cteI->I cte4}];

(* In uHat[9] *)
<< c-phi1phi2/total-result.m ;
delta[[9]]=Simplify[-Coefficient[resulfinal, k2.k2] /. {cteI->I cte4}];

(* In uHat[10] *)
<< c-phi1phi2/total-result.m ;
delta[[10]]=Simplify[-Coefficient[resulfinal, k1.k2] /. {cteI->I cte4}];

(* In uHat[11] *)
<< c-A/total-result.m ;
delta[[11]]=Simplify[-I Coefficient[resulfinal, k1.{mu1}] /. 
                                 {k1->0,cteI->I cte4}];
(* In uHat[12] *)
<< c-Aphi1/total-result.m ;
delta[[12]]=Simplify[-I Coefficient[resulfinal, k2.{mu1}] /. 
                                 {cteI->I cte4}];
(* In uHat[13] *)
<< c-Aphi1/total-result.m ;
delta[[13]]=Simplify[-I Coefficient[resulfinal, k1.{mu1}] /. 
                                 {cteI->I cte4}];
(* In uHat[14] *)
<< c-Aphi1phi1/total-result.m ;
delta[[14]]=Simplify[-I/2 Coefficient[resulfinal, k1.{mu1}] /. 
                                 {cteI->I cte4}];
(* In uHat[15] *)
<< c-Aphi1phi1/total-result.m ;
Remove[temporal1,temporal2];
temporal1=Simplify[-I Coefficient[resulfinal,k2.{mu1}]/.{cteI->I cte4}];
temporal2=Simplify[-I Coefficient[resulfinal,k3.{mu1}]/.{cteI->I cte4}];
If[Expand[temporal1-temporal2] == 0,
  delta[[15]]=temporal1,
  Print["Propiedades de simetria incorrectas del resultado
         del diagrama c-Aphi1phi1"]
  ];

(* In uHat[16] *)
<< c-Aphi2phi2/total-result.m ;
delta[[16]]=Simplify[-I/2 Coefficient[resulfinal, k1.{mu1}] /. 
                                 {cteI->I cte4}];

(* In uHat[17] *)
<< c-Aphi2phi2/total-result.m ;
Remove[temporal1,temporal2];
temporal1=Simplify[-I Coefficient[resulfinal,k2.{mu1}]/.{cteI->I cte4}];
temporal2=Simplify[-I Coefficient[resulfinal,k3.{mu1}]/.{cteI->I cte4}];
If[Expand[temporal1-temporal2] == 0,
  delta[[17]]=temporal1,
  Print["Propiedades de simetria incorrectas del resultado
         del diagrama c-Aphi2phi2"]
  ];

(* In uHat[18] *)
<< c-A/total-result.m ;
delta[[18]]=Simplify[ I Coefficient[resulfinal, k1.{mu1} k1.k1] /. 
                                 {cteI->I cte4}];

(* In uHat[19] *)
<< c-AAA/total-result.m ;
Remove[temporal1,temporal2,temporal3,temporal4,temporal5,temporal6];
temporal1=
  Simplify[-I Coefficient[resulfinal,S[{mu1},{mu2}] k2.{mu3}]/.
                                                    {cteI->I cte4}];
temporal2=
  Simplify[-I Coefficient[resulfinal,S[{mu1},{mu2}] k1.{mu3}]/.
                                                    {cteI->I cte4}];
temporal3=
  Simplify[-I Coefficient[resulfinal,S[{mu1},{mu3}] k1.{mu2}]/.
                                                    {cteI->I cte4}];
temporal4=
  Simplify[-I Coefficient[resulfinal,S[{mu1},{mu3}] k3.{mu2}]/.
                                                    {cteI->I cte4}];
temporal5=
  Simplify[-I Coefficient[resulfinal,S[{mu2},{mu3}] k2.{mu1}]/.
                                                    {cteI->I cte4}];
temporal6=
  Simplify[-I Coefficient[resulfinal,S[{mu2},{mu3}] k3.{mu1}]/.
                                                    {cteI->I cte4}];
If[Expand[temporal1-temporal2] == 0 &&
   Expand[temporal1-temporal3] == 0 &&
   Expand[temporal1-temporal4] == 0 &&
   Expand[temporal1-temporal5] == 0 &&
   Expand[temporal1-temporal6] == 0,
   delta[[19]]=temporal1,
   Print["Propiedades de simetria incorrectas del resultado
         del diagrama c-AAA"]
   ];


(* In uHat[20] *)
<< c-AAphi2/total-result.m ;
delta[[20]]=Simplify[1/2 Coefficient[resulfinal, S[{mu1},{mu2}]] /. 
                                 {cteI->I cte4}];

(* In uHat[21] *)
<< c-AAphi1phi2/total-result.m ;
delta[[21]]=Simplify[1/2 Coefficient[resulfinal, S[{mu1},{mu2}]] /. 
                                 {cteI->I cte4}];

(* In uHat[22] *)
<< c-AAA/total-result.m ;
Remove[temporal1,temporal2,temporal3];
temporal1=
  Simplify[-I/2 Coefficient[resulfinal,S[{mu1},{mu2}] k3.{mu3}]/.
                                                    {cteI->I cte4}];
temporal2=
  Simplify[-I/2 Coefficient[resulfinal,S[{mu1},{mu3}] k2.{mu2}]/.
                                                    {cteI->I cte4}];
temporal3=
  Simplify[-I/2 Coefficient[resulfinal,S[{mu2},{mu3}] k1.{mu1}]/.
                                                    {cteI->I cte4}];

If[Expand[temporal1-temporal2] == 0 &&
   Expand[temporal1-temporal3] == 0,
   delta[[22]]=temporal1,
   Print["Propiedades de simetria incorrectas del resultado
         del diagrama c-AAA"]
   ];

(* In uHat[23] *)
<< c-fermions/total-result-arxi-gauge.m ;
delta[[23]]=Simplify[Coefficient[resulfinal/.{k1->0,k2->0}, G[l,G5]] /. 
                                 {cteI->I cte4}];

(* In uHat[24] *)
<< c-fermions/total-result-arxi-gauge.m ;
Remove[temporal1,temporal2];
temporal1=
  Simplify[-I ( Coefficient[resulfinal,G[l,k1]] -
		Coefficient[resulfinal,G[l,k1,G5]] ) /.
                                                {cteI->I cte4}];
temporal2=
  Simplify[-I ( Coefficient[resulfinal,G[l,k2]] -
		Coefficient[resulfinal,G[l,k2,G5]] ) /.
                                                {cteI->I cte4}];

If[Expand[temporal1-temporal2] == 0,
   delta[[24]]=temporal1,
   Print["Propiedades de simetria incorrectas del resultado
         del diagrama c-fermions"]
   ];

(* In uHat[25] *)
<< c-fermions/total-result-arxi-gauge.m ;
Remove[temporal1,temporal2];
temporal1=
  Simplify[-I ( Coefficient[resulfinal,G[l,k1]] +
		Coefficient[resulfinal,G[l,k1,G5]] ) /.
                                                {cteI->I cte4}];
temporal2=
  Simplify[-I ( Coefficient[resulfinal,G[l,k2]] +
		Coefficient[resulfinal,G[l,k2,G5]] ) /.
                                                {cteI->I cte4}];

If[Expand[temporal1-temporal2] == 0,
   delta[[25]]=temporal1,
   Print["Propiedades de simetria incorrectas del resultado
         del diagrama c-fermions"]
   ];


t2=TimeUsed[];timeUsed=t2-t1;

(* In uHat[26] *)
<< c-fermions-phi2/total-result-arxi-gauge.m ;
delta[[26]]=Simplify[Coefficient[resulfinal,G[l]]  /. 
                        {cteI->I cte4}];


(* In uHat[27] *)
<< c-fermions-phi1/total-result-arxi-gauge.m ;
delta[[27]]=Simplify[Coefficient[resulfinal, G[l,G5]] /. 
                        {cteI->I cte4}];

saveResult["coefficients-result-arxi-gauge.m","delta","timeUsed"];





==> Programs/coefficients.m <==
(* ================================================================= *)
(*               coefficients.m                                      *)
(*                                                                   *)
(* Extraction of the coefficients of the expansion of breaking in    *)
(* the u hat basis from the results of the diagrams                  *)
(* ================================================================= *)

<< Feynman-rules.m ;
vv = v * gg ;
rhop=rho/gg ;

(* Remember that xi1 stands for xi/g^2 *)

<< algebra.m ;
<< "save-results.m";

delta=Delta=Table[unknown,{27}]
t1=TimeUsed[];

(* In uHat[1] *)
<< c-phi2/total-result.m ;
delta[[1]]=Simplify[resulfinal /. {k1 -> 0,cteI->I cte4}];

(* In uHat[2] *)
<< c-phi1phi2/total-result.m ;
delta[[2]]=Simplify[resulfinal /. {k1 -> 0,k2->0,cteI->I cte4}];

(* In uHat[3] *)
<< c-phi2phi2phi2/total-result.m ;
delta[[3]]=Simplify[resulfinal/6 /. {cteI->I cte4}];

(* In uHat[4] *)
<< c-phi1phi1phi2/total-result.m ;
delta[[4]]=Simplify[resulfinal/2 /. {cteI->I cte4}];

(* In uHat[5] *)
<< c-phi2/total-result.m ;
delta[[5]]=Simplify[-Coefficient[resulfinal, k1.k1] /. {cteI->I cte4}];

(* In uHat[6] *)
<< c-phi1phi1phi1phi2/total-result.m ;
delta[[6]]=Simplify[resulfinal/6 /. {cteI->I cte4}];

(* In uHat[7] *)
<< c-phi2phi2phi2phi1/total-result.m ;
delta[[7]]=Simplify[resulfinal/6 /. {cteI->I cte4}];

(* In uHat[8] *)
<< c-phi1phi2/total-result.m ;
delta[[8]]=Simplify[-Coefficient[resulfinal, k1.k1] /. {cteI->I cte4}];

(* In uHat[9] *)
<< c-phi1phi2/total-result.m ;
delta[[9]]=Simplify[-Coefficient[resulfinal, k2.k2] /. {cteI->I cte4}];

(* In uHat[10] *)
<< c-phi1phi2/total-result.m ;
delta[[10]]=Simplify[-Coefficient[resulfinal, k1.k2] /. {cteI->I cte4}];

(* In uHat[11] *)
<< c-A/total-result.m ;
delta[[11]]=Simplify[-I Coefficient[resulfinal, k1.{mu1}] /. 
                                 {k1->0,cteI->I cte4}];
(* In uHat[12] *)
<< c-Aphi1/total-result.m ;
delta[[12]]=Simplify[-I Coefficient[resulfinal, k2.{mu1}] /. 
                                 {cteI->I cte4}];
(* In uHat[13] *)
<< c-Aphi1/total-result.m ;
delta[[13]]=Simplify[-I Coefficient[resulfinal, k1.{mu1}] /. 
                                 {cteI->I cte4}];
(* In uHat[14] *)
<< c-Aphi1phi1/total-result.m ;
delta[[14]]=Simplify[-I/2 Coefficient[resulfinal, k1.{mu1}] /. 
                                 {cteI->I cte4}];
(* In uHat[15] *)
<< c-Aphi1phi1/total-result.m ;
Remove[temporal1,temporal2];
temporal1=Simplify[-I Coefficient[resulfinal,k2.{mu1}]/.{cteI->I cte4}];
temporal2=Simplify[-I Coefficient[resulfinal,k3.{mu1}]/.{cteI->I cte4}];
If[Expand[temporal1-temporal2] == 0,
  delta[[15]]=temporal1,
  Print["Propiedades de simetria incorrectas del resultado
         del diagrama c-Aphi1phi1"]
  ];

(* In uHat[16] *)
<< c-Aphi2phi2/total-result.m ;
delta[[16]]=Simplify[-I/2 Coefficient[resulfinal, k1.{mu1}] /. 
                                 {cteI->I cte4}];

(* In uHat[17] *)
<< c-Aphi2phi2/total-result.m ;
Remove[temporal1,temporal2];
temporal1=Simplify[-I Coefficient[resulfinal,k2.{mu1}]/.{cteI->I cte4}];
temporal2=Simplify[-I Coefficient[resulfinal,k3.{mu1}]/.{cteI->I cte4}];
If[Expand[temporal1-temporal2] == 0,
  delta[[17]]=temporal1,
  Print["Uncorrect simmetry propterties in result of
         diagram c-Aphi2phi2"]
  ];

(* In uHat[18] *)
<< c-A/total-result.m ;
delta[[18]]=Simplify[ I Coefficient[resulfinal, k1.{mu1} k1.k1] /. 
                                 {cteI->I cte4}];

(* In uHat[19] *)
<< c-AAA/total-result.m ;
Remove[temporal1,temporal2,temporal3,temporal4,temporal5,temporal6];
temporal1=
  Simplify[-I Coefficient[resulfinal,S[{mu1},{mu2}] k2.{mu3}]/.
                                                    {cteI->I cte4}];
temporal2=
  Simplify[-I Coefficient[resulfinal,S[{mu1},{mu2}] k1.{mu3}]/.
                                                    {cteI->I cte4}];
temporal3=
  Simplify[-I Coefficient[resulfinal,S[{mu1},{mu3}] k1.{mu2}]/.
                                                    {cteI->I cte4}];
temporal4=
  Simplify[-I Coefficient[resulfinal,S[{mu1},{mu3}] k3.{mu2}]/.
                                                    {cteI->I cte4}];
temporal5=
  Simplify[-I Coefficient[resulfinal,S[{mu2},{mu3}] k2.{mu1}]/.
                                                    {cteI->I cte4}];
temporal6=
  Simplify[-I Coefficient[resulfinal,S[{mu2},{mu3}] k3.{mu1}]/.
                                                    {cteI->I cte4}];
If[Expand[temporal1-temporal2] == 0 &&
   Expand[temporal1-temporal3] == 0 &&
   Expand[temporal1-temporal4] == 0 &&
   Expand[temporal1-temporal5] == 0 &&
   Expand[temporal1-temporal6] == 0,
   delta[[19]]=temporal1,
   Print["Uncorrect simmetry propterties in result of
          of diagram c-AAA"]
   ];


(* In uHat[20] *)
<< c-AAphi2/total-result.m ;
delta[[20]]=Simplify[1/2 Coefficient[resulfinal, S[{mu1},{mu2}]] /. 
                                 {cteI->I cte4}];

(* In uHat[21] *)
<< c-AAphi1phi2/total-result.m ;
delta[[21]]=Simplify[1/2 Coefficient[resulfinal, S[{mu1},{mu2}]] /. 
                                 {cteI->I cte4}];

(* In uHat[22] *)
<< c-AAA/total-result.m ;
Remove[temporal1,temporal2,temporal3];
temporal1=
  Simplify[-I/2 Coefficient[resulfinal,S[{mu1},{mu2}] k3.{mu3}]/.
                                                    {cteI->I cte4}];
temporal2=
  Simplify[-I/2 Coefficient[resulfinal,S[{mu1},{mu3}] k2.{mu2}]/.
                                                    {cteI->I cte4}];
temporal3=
  Simplify[-I/2 Coefficient[resulfinal,S[{mu2},{mu3}] k1.{mu1}]/.
                                                    {cteI->I cte4}];

If[Expand[temporal1-temporal2] == 0 &&
   Expand[temporal1-temporal3] == 0,
   delta[[22]]=temporal1,
   Print["Uncorrect simmetry propterties in result of
          of diagram c-AAA"]
   ];

(* In uHat[23] *)
<< c-fermions/total-result.m ;
delta[[23]]=Simplify[Coefficient[resulfinal/.{k1->0,k2->0}, G[l,G5]] /. 
                                 {cteI->I cte4}];

(* In uHat[24] *)
<< c-fermions/total-result.m ;
Remove[temporal1,temporal2];
temporal1=
  Simplify[-I ( Coefficient[resulfinal,G[l,k1]] -
		Coefficient[resulfinal,G[l,k1,G5]] ) /.
                                                {cteI->I cte4}];
temporal2=
  Simplify[-I ( Coefficient[resulfinal,G[l,k2]] -
		Coefficient[resulfinal,G[l,k2,G5]] ) /.
                                                {cteI->I cte4}];

If[Expand[temporal1-temporal2] == 0,
   delta[[24]]=temporal1,
   Print["Uncorrect simmetry propterties in result of
          of diagram c-fermions"]
   ];

(* In uHat[25] *)
<< c-fermions/total-result.m ;
Remove[temporal1,temporal2];
temporal1=
  Simplify[-I ( Coefficient[resulfinal,G[l,k1]] +
		Coefficient[resulfinal,G[l,k1,G5]] ) /.
                                                {cteI->I cte4}];
temporal2=
  Simplify[-I ( Coefficient[resulfinal,G[l,k2]] +
		Coefficient[resulfinal,G[l,k2,G5]] ) /.
                                                {cteI->I cte4}];

If[Expand[temporal1-temporal2] == 0,
   delta[[25]]=temporal1,
   Print["Uncorrect simmetry propterties in result of
          diagram c-fermions"]
   ];


t2=TimeUsed[];timeUsed=t2-t1;

(* In uHat[26] *)
<< c-fermions-phi2/total-result.m ;
delta[[26]]=Simplify[Coefficient[resulfinal,G[l]]  /. 
                        {cteI->I cte4}];


(* In uHat[27] *)
<< c-fermions-phi1/total-result.m ;
delta[[27]]=Simplify[Coefficient[resulfinal, G[l,G5]] /. 
                        {cteI->I cte4}];

saveResult["../Results/coefficients-result.m","delta","timeUsed"];





==> Programs/con-traza.m <==
(* ====================================================================  *)
(*                    con-traza.m                                        *)
(*                                                                       *)
(* Steps to do in the case of a closed fermionic loop                    *)
(* ===================================================================== *)

(* (C) 2000,2002, Domingo Sanchez-Ruiz <domingo@toboso.fis.ucm.es>
   You can redistribute this program and/or modify it under the
   terms of the GNU General Public License as published by
   the Free Software Foundation; either version 2 of the License
   (see file COPYING), or any later version.                             *)

<< power-counting.m
<< integrate.m


Spur[closedline];

Print["diagram (", TimeUsed[]-t1,"):: doing the pre power-counting ...  "];

(* se simplifican los terminos por power-counting *)
resul0=preDivergentPartByPowerCounting[
       integrand /. protectTrace[l] /. toHoldedSymbols ,
              internalMomenta,{externalMomenta},4];

Print["diagram (", TimeUsed[]-t1,"):: pre power-counting  performed  "];

(* preliminar algebra, dropping external hatted objects  *)
resul1=resul0 /. polynomialFactor[x_,n_] :>
 polynomialFactor[
   simplifyHats[x /. toUnholdedSymbols /. { 
           holdedtr[a__] :> Tracer`Private`tr[a]},
                 {externalMomenta,externalLorentzIndices}],n] ;
Remove[resul0];
resul1=resul1 /. polynomialFactor[x_,n_] :>
 polynomialFactor[
   simplifyHats[x,{externalMomenta,externalLorentzIndices}],n] ;
Print["diagram.m (", TimeUsed[]-t1,"):: preliminary algebra performed  "];


(* first simplification by power counting *)
resul1b= resul1 //. expandTrace[l] /. protectTrace[l];
Remove[resul1];
resul1c=resul1b /. polynomialFactor[x_,n_] :>
    simplifyHats[x,{externalMomenta,externalLorentzIndices},l,
                     {internalMomenta}];
Remove[resul1b];

Print["diagram.m (", TimeUsed[]-t1,"):: trace expansion  done"];
resul1c1=Expand[resul1c /. toHoldedSymbols];
Print["diagram.m (", TimeUsed[]-t1,"):: internal expansion  done"]
Remove[resul1c];
resul1d=divergentPartByPowerCounting[resul1c1,k];
Remove[resul1c1];
Print["diagram.m (", TimeUsed[]-t1,"):: power counting  done"];


(* compute the traza *)
resul1e=resul1d /. toUnholdedSymbols /. l -> closedline /. { 
           holdedtr[a__] :> Tracer`Private`tr[a]} ;

Remove[resul1d];
resul1e=
 simplifyHats[ resul1e,{externalMomenta,externalLorentzIndices}];
Print["diagram.m (", TimeUsed[]-t1,"):: trace computed"];


(* Factors cancellation, complete expansion and again a cancellation *)
 resul1f=
  If[Head[resul1e]===Plus,
       (* Se tiene cuidado por si solo hay un termino *)
       Map[Replace[#,integrateCancelFactors]&,resul1e],
       Replace[resul1e,integrateCancelFactors]
      ];
Remove[resul1e];
Print["diagram (", TimeUsed[]-t1,"):: first cancellation done"];
resul1g=resul1f /. {holdedH :> H} /. {holdedS :> S} ;
Remove[resul1f]
resul1g=resul1g /. {holdedtr[a__] :> Tracer`Private`tr[a]} ;
resul1g=resul1g //. expandTrace[l] /. protectTrace[l] /. toHoldedSymbols ;
resul1g=Expand[(resul1g /. {-4+d -> -2epsilon}) /. {d->4-2epsilon} ];
Print["diagram (", TimeUsed[]-t1,"):: full expansion done"];
resul1h=
   If[Head[resul1g]===Plus,
       (* Se tiene cuidado por si solo hay un termino *)
       Map[Replace[#,integrateCancelFactors]&,resul1g],
       Replace[resul1g,integrateCancelFactors]
      ];
Remove[resul1g]
Print["diagram (", TimeUsed[]-t1,"):: second cancellation done"];


resulpreint=resul1h;
Remove[resul1h];

(* compute of the complete divergence *)
 resulinteg=
   integrateDivAll[
         resulpreint /. simplifyType[type],internalMomenta,l];
Print["diagram.m (", TimeUsed[]-t1,"):: divergence computed"];


(* remaining hatted objects set to zero *)
resulfinal=
 simplifyHats[(resulinteg /. simplifyType[type] /. 
                toUnholdedSymbols) /.
         {holdedtr[a__] :> Tracer`Private`tr[a]} //. 
         {x_ :> ReleaseHold[x]},
                 {externalMomenta,externalLorentzIndices}];



==> Programs/graph-elements.m <==
(* (C) 2000,2002, Domingo Sanchez-Ruiz <domingo@toboso.fis.ucm.es>
   You can redistribute this program and/or modify it under the
   terms of the GNU General Public License as published by
   the Free Software Foundation; either version 2 of the License
   (see file COPYING), or any later version.                             *)

(* Quadratic scalar propagator without linear term *)
propagator::usage="Multiple cuadratic scalar propagator.
propagator[{k,mm}] denotes the scalar propagator with
                   squared mass equals to mm.
propagator[{k1,mm1},{k2,mm2}] denotes the product of
                   two correspondent propagators 
and so on";

SetAttributes[propagator,Orderless];

propagator[] = 1 ;

(* Polynomial factor appearing in the denominator.
   Second argument is an upper bound of its UV dimension *)

polynomialFactor::usage="A polynomial factor appearing in
   the denominator. Usage: polynomialFactor[factor,max UV dimension]";

polynomialFactor[0, n_Integer /; n >=0 ] = 0 ;

extractPropagators=
   { NonCommutativeMultiply[a___,propagator[x__]^n_.,b___]  :> 
      propagator[x]^n NonCommutativeMultiply[a,b]}




joinPropagators=
   { propagator[x__] propagator[y__] :> propagator[x,y],
     propagator[x__]^n_Integer?Positive :>
                  Apply[propagator,Apply[Join,Table[{x},{n}]]]
   };



joinPolynomialFactors :=
  { polynomialFactor[x_,n1_] * polynomialFactor[y_,n2_] :>
         polynomialFactor[x * y  , n1 +n2],
    polynomialFactor[x_,n1_] ** polynomialFactor[y_,n2_] :>
         polynomialFactor[x ** y , n1 +n2]
  } ;
    

cancelFactors :=
 {polynomialFactor[ a_. * holdedS[k_,k_]^m_Integer?Positive,n_] *
                           propagator[b___,{k_,0},c___] :>
           polynomialFactor[a *holdedS[k,k]^(m-1),n-2] propagator[b,c],
  polynomialFactor[ a_. * holdedS[k_,k_],n_] *
                           propagator[b___,{k_,0},c___] :>
           polynomialFactor[a,n-2] propagator[b,c],
  polynomialFactor[ a_. * (holdedS[k_,k_]-mm_)^m_Integer?Positive,n_] *
                           propagator[b___,{k_,mm_},c___] :>
           polynomialFactor[a * holdedS[k,k]^(m-1),n-2] propagator[b,c],
  polynomialFactor[ a_. * (holdedS[k_,k_]-mm_),n_] *
                           propagator[b___,{k_,mm_},c___] :>
           polynomialFactor[a,n-2] propagator[b,c],
  propagator[b___,{-k_,mm_},c___] :>propagator[b,{k,mm},c]
 };

externalMomentaToZero[expr_,{externalMomenta___}] :=
  If[{externalMomenta}=={},
     expr,
     expr /. 
           Thread[{externalMomenta} -> 
                 Table[0,{Length[{externalMomenta}]}]]
  ] ;

propagatorMassesToZero :=
 propagator[a___,{k_,m_ /; m =!= 0},b___] :> 
                         propagator[a,{k,0},b] ;



==> Programs/integrate.m <==
(* ==============================================================   *)
(*                  integrate.m                                     *)
(*                                                                  *)
(* Rule to evaluate the divergent part of d-dimensional integrals   *)
(* Case with all propagators masive                                 *)
(*                                                                  *)
(*                                                                  *)
(* It requires the package algebra.m to be loaded                   *)
(* Domingo Sanchez Ruiz, Junio 2000-Febrero 2001                    *)
(* ===============================================================  *)

(* (C) 2000,2002, Domingo Sanchez-Ruiz <domingo@toboso.fis.ucm.es>
   You can redistribute this program and/or modify it under the
   terms of the GNU General Public License as published by
   the Free Software Foundation; either version 2 of the License
   (see file COPYING), or any later version.                             *)

Print ["Loading Feynman integration package by DSR ..."];

(*  Cancellation rules *)
integrateCancelFactors :=
 {a_. * holdedS[k_,k_]^m_Integer?Positive *
                           propagator[b___,{k_,0},c___] :>
           a *holdedS[k,k]^(m-1) propagator[b,c],
  a_. * holdedS[k_,k_] *
                           propagator[b___,{k_,0},c___] :>
           a propagator[b,c],
  a_. * (holdedS[k_,k_]-mm_)^m_Integer?Positive *
                           propagator[b___,{k_,mm_},c___] :>
           a * holdedS[k,k]^(m-1) propagator[b,c],
  a_. * (holdedS[k_,k_]-mm_) *
                           propagator[b___,{k_,mm_},c___] :>
           a propagator[b,c]
 };


(* UV divergent integrales by power counting *)
(* ----------------------------------------- *)

(* Obviously it is necessary *)
integrateDivergentFraction[0, q_] = 0;

(* Logarithmics with two propagators *)

integrateDivergentFraction[
  Times[
    propagator[{q_ + p1_., mm1_},
               {q_ + p2_., mm2_}],
    seq___ ], q_] :=  
  Times[seq, cteI]/epsilon  /; FreeQ[{seq,p1,p2,mm1,mm2},q]


(* Linear with two propagators *)

integrateDivergentFraction[
  Times[
    propagator[{q_ + p1_.,mm1_},
               {q_ + p2_.,mm2_}],
    holdedS[q_,{mu_}], seq___ ], q_] :=  
  -Times[seq, cteI]/(2 epsilon) * 
            holdedS[p1+p2,{mu}]  /; 
                     FreeQ[{seq,p1,p2,mm1,mm2},q|propagator]

(* Quadratic with two propagators *)
integrateDivergentFraction[
  Times[
    propagator[{q_ + p1_., mm1_},
               {q_ + p2_., mm2_}],
    holdedS[q_,{mu1_}], holdedS[q_,{mu2_}],seq___ ], q_] :=  
  Times[seq, cteI]/epsilon * (
    1/6 (2 (holdedS[p1,{mu1}]holdedS[p1,{mu2}]+
            holdedS[p2,{mu1}]holdedS[p2,{mu2}])+
            holdedS[p1,{mu1}]holdedS[p2,{mu2}]+
            holdedS[p1,{mu2}]holdedS[p2,{mu1}]  )  -
    1/12 holdedS[{mu1},{mu2}] HoldForm[holdedS[p1-p2,p1-p2]] +
    1/4  holdedS[{mu1},{mu2}] (mm1 + mm2) ) /; 
                     FreeQ[{seq,p1,p2,mm1,mm2},q|propagator]

(* Logarithmics with two propagatorS *)

integrateDivergentFraction[
  Times[
    propagator[{q_ + p1_., mm1_},
               {q_ + p2_., mm2_},
               {q_ + p3_., mm3_}],
    holdedS[q_,{mu1_}], holdedS[q_,{mu2_}],
    seq___ ], q_] :=  
  Times[seq, cteI]/epsilon 1/4 holdedS[{mu1},{mu2}] /; 
          FreeQ[{seq,p1,p2,p3,mm1,mm2,mm3},q|propagator]



(* Linear with  three propagators *)

integrateDivergentFraction[
  Times[
    propagator[{q_ + p1_., mm1_},
               {q_ + p2_., mm2_},
               {q_ + p3_., mm3_}],
    holdedS[q_,{mu1_}], holdedS[q_,{mu2_}],holdedS[q_,{mu3_}],
    seq___ ], q_] :=  
  Times[seq, -cteI]/epsilon 1/12 * (
    holdedS[{mu1},{mu2}] holdedS[p1+p2+p3,{mu3}] +
    holdedS[{mu1},{mu3}] holdedS[p1+p2+p3,{mu2}] +
    holdedS[{mu2},{mu3}] holdedS[p1+p2+p3,{mu1}] )   /; 
          FreeQ[{seq,p1,p2,p3,mm1,mm2,mm3},q|propagator]


(* Quadratic with thre propagators *)

privatePP[mu1_,mu2_,p1_,p2_,p3_] = 
 1/24 * (holdedS[p1,{mu1}]holdedS[p2,{mu2}]+ 
         holdedS[p1,{mu1}]holdedS[p3,{mu2}]+ 
         holdedS[p2,{mu1}]holdedS[p1,{mu2}]+ 
         holdedS[p2,{mu1}]holdedS[p3,{mu2}]+ 
         holdedS[p3,{mu1}]holdedS[p1,{mu2}]+ 
         holdedS[p3,{mu1}]holdedS[p2,{mu2}]  
        ) +
 1/12 * (holdedS[p1,{mu1}]holdedS[p1,{mu2}]+ 
         holdedS[p2,{mu1}]holdedS[p2,{mu2}] + 
         holdedS[p3,{mu1}]holdedS[p3,{mu2}]) ;

privateMMPP[mm1_,mm2_,mm3_,p1_,p2_,p3_] =
 1/6 * (  holdedS[p1,p1] - mm1 + holdedS[p2,p2] -mm2 + 
          holdedS[p3,p3] - mm3) -
 1/12 * ( holdedS[p1,p2] + holdedS[p1,p3] + holdedS[p2,p3] + 
          holdedS[p1,p1] + holdedS[p2,p2] + holdedS[p3,p3] ) ;
  
integrateDivergentFraction[
  Times[
    propagator[{q_ + p1_., mm1_},
               {q_ + p2_., mm2_},
               {q_ + p3_., mm3_}],
    holdedS[q_,{mu1_}], holdedS[q_,{mu2_}],
    holdedS[q_,{mu3_}], holdedS[q_,{mu4_}],
    seq___ ], q_] :=  
  Times[seq, cteI]/epsilon  * (
    1/2* ( holdedS[{mu1},{mu2}] privatePP[mu3,mu4,p1,p2,p3] +
           holdedS[{mu1},{mu3}] privatePP[mu2,mu4,p1,p2,p3] +
           holdedS[{mu1},{mu4}] privatePP[mu2,mu3,p1,p2,p3] +
           holdedS[{mu2},{mu3}] privatePP[mu1,mu4,p1,p2,p3] +
           holdedS[{mu2},{mu4}] privatePP[mu1,mu3,p1,p2,p3] +
           holdedS[{mu3},{mu4}] privatePP[mu1,mu2,p1,p2,p3]  ) -
    1/4* ( holdedS[{mu1},{mu2}]holdedS[{mu3},{mu4}] +
           holdedS[{mu1},{mu3}]holdedS[{mu2},{mu4}] +
           holdedS[{mu1},{mu4}]holdedS[{mu2},{mu3}] ) * 
           privateMMPP[mm1,mm2,mm3,p1,p2,p3] 
       ) /; 
          FreeQ[{seq,p1,p2,p3,mm1,mm2,mm3},q|propagator] 




(* Logarithmcs with four propagators *)


integrateDivergentFraction[
  Times[
    propagator[{q_ + p1_., mm1_},
               {q_ + p2_., mm2_},
               {q_ + p3_., mm3_},
               {q_ + p4_., mm4_}],
    holdedS[q_,{mu1_}], holdedS[q_,{mu2_}],
    holdedS[q_,{mu3_}], holdedS[q_,{mu4_}],
    seq___ ], 
  q_] :=  
  Times[seq, cteI]/epsilon 1/24 *(
    holdedS[{mu1},{mu2}]  holdedS[{mu3},{mu4}] +
    holdedS[{mu1},{mu3}]  holdedS[{mu2},{mu4}] +
    holdedS[{mu1},{mu4}]  holdedS[{mu2},{mu3}] )/; 
        FreeQ[{seq,p1,p2,p3,p4,mm1,mm2,mm3,mm4},q|propagator] ;



(* Lineal with four propagatores *) 

integrateDivergentFraction[
  Times[
    propagator[{q_ + p1_., mm1_},
               {q_ + p2_., mm2_},
               {q_ + p3_., mm3_},
               {q_ + p4_., mm4_}],
    holdedS[q_,{mu1_}], holdedS[q_,{mu2_}],holdedS[q_,{mu3_}], 
    holdedS[q_,{mu4_}], holdedS[q_,{mu5_}] ,
    seq___ ] /; 
     FreeQ[{seq,p1,p2,p3,p4,mm1,mm2,mm3,mm4},q|propagator], 
  q_] =  
  Times[seq, -cteI]/epsilon 1/96 *(
    holdedS[{mu1},{mu2}]holdedS[{mu3},{mu4}]holdedS[p1+p2+p3+p4,{mu5}]+
    holdedS[{mu1},{mu2}]holdedS[{mu3},{mu5}]holdedS[p1+p2+p3+p4,{mu4}]+
    holdedS[{mu1},{mu2}]holdedS[{mu4},{mu5}]holdedS[p1+p2+p3+p4,{mu3}]+
    holdedS[{mu1},{mu3}]holdedS[{mu2},{mu4}]holdedS[p1+p2+p3+p4,{mu5}]+
    holdedS[{mu1},{mu3}]holdedS[{mu2},{mu5}]holdedS[p1+p2+p3+p4,{mu4}]+
    holdedS[{mu1},{mu3}]holdedS[{mu4},{mu5}]holdedS[p1+p2+p3+p4,{mu2}]+
    holdedS[{mu1},{mu4}]holdedS[{mu2},{mu3}]holdedS[p1+p2+p3+p4,{mu5}]+
    holdedS[{mu1},{mu4}]holdedS[{mu2},{mu5}]holdedS[p1+p2+p3+p4,{mu3}]+
    holdedS[{mu1},{mu4}]holdedS[{mu3},{mu5}]holdedS[p1+p2+p3+p4,{mu2}]+
    holdedS[{mu1},{mu5}]holdedS[{mu2},{mu3}]holdedS[p1+p2+p3+p4,{mu4}]+
    holdedS[{mu1},{mu5}]holdedS[{mu2},{mu4}]holdedS[p1+p2+p3+p4,{mu3}]+
    holdedS[{mu1},{mu5}]holdedS[{mu3},{mu4}]holdedS[p1+p2+p3+p4,{mu2}]+
    holdedS[{mu2},{mu3}]holdedS[{mu4},{mu5}]holdedS[p1+p2+p3+p4,{mu1}]+    
    holdedS[{mu2},{mu4}]holdedS[{mu3},{mu5}]holdedS[p1+p2+p3+p4,{mu1}]+    
    holdedS[{mu2},{mu5}]holdedS[{mu3},{mu4}]holdedS[p1+p2+p3+p4,{mu1}]
                                  ) ;


(* Logarithmics con fvi propagadores *)

integrateDivergentFraction[
  Times[
    propagator[{q_ + p1_., mm1_},
               {q_ + p2_., mm2_},
               {q_ + p3_., mm3_},
               {q_ + p4_., mm4_},
               {q_ + p5_., mm5_}],
    holdedS[q_,{mu1_}], holdedS[q_,{mu2_}],holdedS[q_,{mu3_}], 
    holdedS[q_,{mu4_}], holdedS[q_,{mu5_}],holdedS[q_,{mu6_}],
    seq___ ] /;  
      FreeQ[{seq,p1,p2,p3,p4,p5,mm1,mm2,mm3,mm4,mm5},q|propagator], 
  q_] =  
  Times[seq, cteI]/epsilon 1/192 *
    1/48 * 
    Apply[Plus,
          Map[Apply[
               Function[
                 holdedS[#1,#2] holdedS[#3,#4] holdedS[#5,#6] ], #]&, 
               Permutations[{{mu1},{mu2},{mu3},{mu4},{mu5},{mu6}}]
             ]
         ];

(* Logarithmics withe sis propagars *)
(*
integrateDivergentFraction[
  Times[
    propagator[{q_ + p1_., mm1_},
               {q_ + p2_., mm2_},
               {q_ + p3_., mm3_},
               {q_ + p4_., mm4_},
               {q_ + p5_., mm5_},
               {q_ + p6_., mm6_}],
    holdedS[q_,{mu1_}], holdedS[q_,{mu2_}],holdedS[q_,{mu3_}], 
    holdedS[q_,{mu4_}], holdedS[q_,{mu5_}],holdedS[q_,{mu6_}] *
    holdedS[q_,{mu7_}], holdedS[q_,{mu8_}],
    seq___ ]   /; 
  FreeQ[{seq,p1,p2,p3,p4,p5,p6,mm1,mm2,mm3,mm4,mm5,mm6},q|propagator],
  q_] =  
  Times[seq, cteI]/epsilon 1/Gamma[6] * 1/Power[2,4] * 
    1/Gamma[5] * 1/Power[2,4] *
    Apply[Plus,
       Map[Apply[
           Function[
            holdedS[#1,#2]holdedS[#3,#4]holdedS[#5,#6]holdedS[#7,#8]],#]&, 
         Permutations[{{mu1},{mu2},{mu3},{mu4},{mu5},{mu6},{mu7},{mu8}}]
           ]
         ];

*)



(* For the logarithmics integrals which comes from
   integrands with external momental explicitly set to zero *)

integrateDivergentFractionWithoutMomenta[
  Times[
    Power[HoldForm[Dot[q_,q_]+ mm_ ], -5],
    holdedS[q_,{mu1_}], holdedS[q_,{mu2_}],holdedS[q_,{mu3_}], 
    holdedS[q_,{mu4_}],holdedS[q_,{mu5_}],holdedS[q_,{mu6_}],
    seq___ ] /; 
     FreeQ[{seq,mm,mu1,mu2,mu3,mu4,mu5,mu6},q], 
    q_] =  
  Times[seq, cteI]/epsilon 1/192 *
    1/48 * 
    Apply[Plus,
          Map[Apply[
               Function[
                 holdedS[#1,#2] holdedS[#3,#4] holdedS[#5,#6] ], #]&, 
               Permutations[{{mu1},{mu2},{mu3},{mu4},{mu5},{mu6}}]
             ]
         ] ;





(* MAIN *)
(* ==== *)

integrateDivAll[integrand_, q_,l___] :=
Module[ 
 {intexp=Expand[integrand]},
 ( 
 (* It is assumed that denominator is already only a factor *)
 (* Step 1: in order to be able to aply the generic integration functions,
    the momenta to be integrated must be d-dimensional and the products
    p.q must appear in the sintactic form with tensor metric *)
 (* intexp=(intexp //. outMomentaH[q,l]) //. outMomenta[q,l] ; *)
 intexp=intexp //. outMomentaH[q,l];
 (* paso1=intexp; *)
 Print["integrateDivAll (", TimeUsed[]-t1,")::step 1 of 10 done"];
 (* Step 2: some momenta out *)
 intexp=intexp //.  outMomenta[q,l] ;
 (* paso2=intexp; *)
 Print["integrateDivAll (", TimeUsed[]-t1,")::step 2 of 10 done"];
 (* Step 3: Each divergent fraction is substituted for its divergency *)
  intexp=
    If[Head[intexp]===Plus,
       (* Se tiene cuidado por si solo hay un termino *)
       Map[integrateDivergentFraction[#,q]&,intexp],
       If[Head[intexp]===withoutMomenta,
         integrateDivergentFractionWithoutMomenta[intexp /.
              {withoutMomenta[xxx_] :> xxx},q],
         integrateDivergentFraction[intexp,q]]
      ];
 (* paso3=intexp; *)
 Print["integrateDivAll (", TimeUsed[]-t1,")::step 3 of 10 done"];
 intexp=Expand[(intexp /. {-4+d -> -2epsilon}) /. {d->4-2epsilon} ];
 (* paso4=intexp; *)
 Print["integrateDivAll (", TimeUsed[]-t1,")::step 4 of 10 done"];
 (* Step 4: all release are freed and the final tensorial algebra is done *)
 intexp=intexp /. { holdedEps[x__] :> Tracer`Private`eps[x] };
 intexp= intexp /. {holdedH :> H} ;
 (* paso5=intexp; *)
 Print["integrateDivAll (", TimeUsed[]-t1,")::step 5 of 10 done"];
 intexp= intexp /. {holdedS :> S} ;
 (* paso6=intexp; *)
 Print["integrateDivAll (", TimeUsed[]-t1,")::step 6 of 10 done"];
 intexp= ReleaseHold[intexp /.
   {holdedtr[l,x_] :> Tracer`Private`tr[l,x]}];
 (* paso8=intexp; *)
 Print["integrateDivAll (", TimeUsed[]-t1,")::step 8 of 10 done"];
 intexp=(intexp //. inTensors ) /. 
          toHoldedSymbols /. protectTrace[l];
 (* paso9=intexp; *)
 Print["integrateDivAll (", TimeUsed[]-t1,")::step 9 of 10 done"];
 (* saveResult["result3-41.m","paso43"]; *)
 intexp=intexp /. { -4 + d->-2epsilon} /. { d-> 4 -2epsilon};
 intexp=Coefficient[intexp,epsilon,-1] + Coefficient[intexp,epsilon,0];
 (* paso10=intexp; *)
 Print["integrateDivAll (", TimeUsed[]-t1,")::step 10 of 10 done"];
 (* saveResult["result3-4.m","paso4"]; *)
 Return[intexp];
         )]

Print ["... Feynman integration package loaded"];









==> Programs/lincomb.m <==
(* Usage section                                                     *)
(* ================================================================= *)

linearCombination::usage="
  Usage: linearCombination[v,{e1,....,en},] gives True if
    the vector v expressed as a list of components is a linear
    combination of the list of vectors e1, ... en";

linearCombination[v_List, {e__List} ] :=
   Length[Complement[RowReduce[{e,v}],{Table[0,{Length[v]}]}]] ==
   Length[{e}] ;


==> Programs/power-counting.m <==
(* (C) 2000,2002, Domingo Sanchez-Ruiz <domingo@toboso.fis.ucm.es>
   You can redistribute this program and/or modify it under the
   terms of the GNU General Public License as published by
   the Free Software Foundation; either version 2 of the License
   (see file COPYING), or any later version.                             *)

powerCountingSimplify[expr_,k_,{externalMomenta___},maxpcdimension_] :=
  Module[{variable},
        Switch[maxpcdimension,
               (* If logarithmic, then external momenta and 
                  propagator masses can be put to zero *)
               0, (* Print["   -- max power counting dim=0"]; *)
                  traza=externalMomentaToZero[expr,{externalMomenta}];
	          variable=
                    externalMomentaToZero[expr,{externalMomenta}]  //.
                    propagatorMassesToZero //.
                    cancelFactors //. 
                    joinPolynomialFactors;
                  Return[variable],
               (* If linear, then propagator masses can be put to zero *)
               1, (* Print["   -- max power counting dim=1"]; *)
                  variable=expr //.
                    propagatorMassesToZero //. 
                    cancelFactors //. 
                    joinPolynomialFactors;
                  Return[variable],
               _, (* Print["   -- max power counting dim=",maxpcdimension]; *)
                  variable=expr //. joinPolynomialFactors //. 
                    cancelFactors;
                  Return[variable]
               ];
        ];

(* It uses the number of momenta in the factor as a maximum 
   power counting dimension *)
preDivergentTermByPowerCounting[expr_,k_,
{externalMomenta___},dimension_] := 
  Module[{dimnum=Apply[Plus,
                       Cases[expr,polynomialFactor[x_,n_] -> n,Infinity]],
          dimden=Cases[expr,propagator[__]] /. 
                     {propagator[x__]} :> 2 * Length[{x}]},
          If[ (dimnum+dimension) >= dimden,
             Print[" -- a term with dimnum=",dimnum,", dimden=",dimden, 
                   "  pc= ",dimension +dimnum-dimden];
             powerCountingSimplify[expr,k,
                         {externalMomenta},dimnum+dimension-dimden],
              Print[" -- a term with dimnum=",dimnum,", dimden=",dimden, 
                   "  pc=",dimension +dimnum-dimden, " -- dropped"];
              0]
        ];

preDivergentPartByPowerCounting[integrand_,k_,
 {externalMomenta___},dimension_]:=
  Module[{expr=Expand[integrand] //. extractPropagators //. joinPropagators},
        If[Head[expr]===Plus,
           Return[
             Map[
                 (preDivergentTermByPowerCounting[#,k,
                         {externalMomenta},dimension])&,expr]],
           Return[   
              preDivergentTermByPowerCounting[expr,k,
                          {externalMomenta},dimension]
               ]
         ]
  ];


(* This function should returns zero only if it is sure that
   the power counting has been correctly done.
   In case of doubt, it returns the argument                   *)

divergentTermByPowerCounting[0,q_] := 0;

divergentTermByPowerCounting[term_,q_]:=
  Module[{num=DeleteCases[term,propagator[__]],
          dimnum,
	  dimden=Cases[term,propagator[__]] /. 
                     {propagator[x__]} :> 2 * Length[{x}]},
          dimnum=Count[num /. 
                  {holdedS[q,p_]^n_Integer :>
                     Apply[Times,Array[StoBeCounted[q,p,#]&,n]] /;
                           n > 1,
                  holdedH[q,p_]^n_Integer :>
                     Apply[Times,Array[HtoBeCounted[q,p,#]&,n]] /;
                           n > 1 },
                        q,Infinity];
           If[ (dimnum+4) >= dimden,term,0]
          ] ;


(* Fully expand the expresion which should have the tensor symbols
   holded in order to save computation time, and for each of its term, 
   counts its naive dimension using the above function *)

divergentPartByPowerCounting[0, q_] := 0;

(* It assumes that expresion is fully expanded     *)
divergentPartByPowerCounting[
  expresion_, q_] :=
 Module[{expr=Expand[expresion]},
        If[Head[expr]===Plus,
           Return[
             Map[
                 (divergentTermByPowerCounting[#,q])&,expr]],
           Return[   
              divergentTermByPowerCounting[expr,q]
               ]
         ]
        ]



==> Programs/propagator.m <==
(* Quadratic scalar propagator without lineal term *)
propagator::usage="Multiple cuadratic scalar propagator.
propagator[{k,mm}] denotes the scalar propagator with
                   squared mass equals to mm.
propagator[{k1,mm1},{k2,mm2}] denotes the product of
                   two correspondent propagators 
and so on";

SetAttributes[propagator,Orderless];


==> Programs/restore-arxi-gauge.m <==
<< bmatrix.m ;
<< ../Results/coefficients-result-arxi-gauge.m ;
<< save-results.m ;

bMatrix=bMatrix[[Range[27],Range[32] ]];
bMatrixSSB=bMatrixSSB[[Range[27], Range[32] ]];
bMatrix1=Expand[bMatrix /. type -> 1 ] ;
bMatrix2=Expand[bMatrix /. type -> -1 ] ;
bMatrix1SSB=Expand[bMatrixSSB /. type -> 1 ] ;
bMatrix2SSB=Expand[bMatrixSSB /. type -> -1 ] ;

invar1= NullSpace[bMatrix1] . Array[ehat,32];
invar2= NullSpace[bMatrix2] . Array[ehat,32];
invar1SSB= NullSpace[bMatrix1SSB] . Array[ehat,32];

invar2SSB=NullSpace[bMatrix2SSB] .Array[ehat,32] ;

delta1SSB=Expand[delta /. type -> 1];
delta2SSB=Expand[delta /. type -> -1];


vars=Array[x,32];
varsDet=Complement[vars, 
  {x[2],x[3],x[4],x[5],x[6],x[9],x[10],x[11],x[19],x[25],x[26]} ];

varsDet2=Complement[vars, 
  {x[3],x[8],x[21],x[22],x[23],x[12],x[30],x[25],x[26],x[32],x[19]} ];

eqs1=Thread[bMatrix1.vars == delta1 ];
eqs1SSB=Thread[bMatrix1SSB.vars == delta1SSB];

eqs2=Thread[bMatrix2.vars == delta2 ];
eqs2SSB=Thread[bMatrix2SSB.vars == delta2SSB];

eqs1Determined=eqs1 /. {
    x[2]->0, 
    x[3]->0, 
    x[4]->0, 
    x[5]->0, 
    x[6]->0, 
    x[9]->0, 
    x[10]->0, 
    x[11]->0, 
    x[19]->0, 
    x[25]->0, 
    x[26]->0 
} ;

eqs1SSBDet=DeleteCases[eqs1SSB /. {
    x[2]->0, 
    x[3]->0, 
    x[4]->0, 
    x[5]->0, 
    x[6]->0, 
    x[9]->0, 
    x[10]->0, 
    x[11]->0, 
    x[19]->0, 
    x[25]->0, 
    x[26]->0 
},True,1] ;

eqs1SSBDet2=DeleteCases[eqs1SSB /. {
    x[3]->0, 
    x[8]->0, 
    x[21]->0, 
    x[22]->0, 
    x[23]->0, 
    x[12]->0, 
    x[30]->0, 
    x[25]->0, 
    x[26]->0, 
    x[32]->0,
    x[19]->0 
},True,1] ;


 
(* La ec en 19 es trivial, y la 20 y la 23 estan acopladas elementalmente
 entre si *)

eqs1Restricted=Drop[Drop[eqs1,{23}],{19,20}];
eqs1SSBRestricted=Drop[Drop[eqs1SSB,{23}],{19,20}];
eqs2Restricted=Drop[Drop[eqs2,{23}],{19,20}];
eqs2SSBRestricted=Drop[Drop[eqs2SSB,{23}],{19,20}];


sub1=eqs1[[{10,14,15,16,17,22}]];
sub1SSB=eqs1SSB[[{10,14,15,16,17,22}]];
sub2=eqs2[[{10,14,15,16,17,22}]];
sub2SSB=eqs2SSB[[{10,14,15,16,17,22}]];

sol1=LinearSolve[bMatrix1SSB,delta1SSB];
sol1Full=Solve[ 
    DeleteCases[Thread[bMatrix1SSB.vars == delta1SSB],True, 1], vars];
sol2=LinearSolve[bMatrix2SSB,delta2SSB];
sol2Full=Solve[ 
    DeleteCases[Thread[bMatrix2SSB.vars == delta2SSB],True, 1], vars];
sol1SSBDet=Solve[eqs1SSBDet,varsDet];
sol1SSBDet2=Solve[eqs1SSBDet2,varsDet2];

saveResult["../Results/restore-result-arxi-gauge.m", "sol1Full", "sol2Full"];

solSub1SSB=
   Solve[sub1SSB,{x[12],x[13],x[16],x[17],x[21],x[23]}][[1]];
solSub2SSB=
   Solve[sub2SSB,{x[12],x[13],x[16],x[17],x[21],x[23]}][[1]];


eqsPend1SSB=DeleteCases[eqs1SSBRestricted /. solSub1SSB,True,1] ;

solPend1=Solve[eqsPend1SSB,
  {x[1],x[2],x[3],x[4],x[5],x[6],x[7],x[8],x[9],x[10],x[11],x[14],x[15],
   x[18],x[22],x[24],x[25],x[26],x[27],x[28],x[29],x[30],x[31],x[32]}];

eqsPend2SSB=DeleteCases[eqs2SSBRestricted /. solSub2SSB,True,1] ;

solPend2=Solve[eqsPend2SSB,
  {x[1],x[2],x[3],x[4],x[5],x[6],x[7],x[8],x[9],x[10],x[11],x[14],x[15],
   x[18],x[22],x[24],x[25],x[26],x[27],x[28],x[29],x[30],x[31],x[32]}];




a=eqs1SSBDet;
incompatible=Solve[{a[[3]],a[[2]],a[[4]],a[[6]],a[[7]]},
          varsDet]



==> Programs/restore.m <==
<< bmatrix.m ;
<< ../Results/coefficients-result.m ;
<< save-results.m ;

bMatrix=bMatrix[[Range[27],Range[32] ]];
bMatrixSSB=bMatrixSSB[[Range[27], Range[32] ]];
bMatrix1=Expand[bMatrix /. type -> 1 ] ;
bMatrix2=Expand[bMatrix /. type -> -1 ] ;
bMatrix1SSB=Expand[bMatrixSSB /. type -> 1 ] ;
bMatrix2SSB=Expand[bMatrixSSB /. type -> -1 ] ;

(*
Print["Computing NullSpace of matrices..."];
invar1= NullSpace[bMatrix1] . Array[ehat,32];
invar2= NullSpace[bMatrix2] . Array[ehat,32];
invar1SSB= NullSpace[bMatrix1SSB] . Array[ehat,32];
invar2SSB=NullSpace[bMatrix2SSB] .  Array[ehat,32] ;
Print[" ... done"];
*)

delta1SSB=Expand[delta /. type -> 1];
delta2SSB=Expand[delta /. type -> -1];


vars=Array[x,32];

varsDet=Complement[vars, 
  {x[3],x[8],x[12],x[19],x[21],x[22],x[23],x[25],x[26],x[30],x[32]} ];

toDet= 
 {x[3]->0,x[8]->0,x[12]->0,x[19]->0,x[21]->0,
  x[22]->0,x[23]->0,x[25]->0,x[26]->0,x[30]->0,x[32]->0} ;

Print["Solving the linear system..."];
(* sol1=Simplify[LinearSolve[bMatrix1SSB,delta1SSB]]; *)
sol1Full=Simplify[
 Solve[ 
    DeleteCases[Thread[bMatrix1SSB.vars == delta1SSB],True, 1], vars] ];

(* sol2=Simplify[LinearSolve[bMatrix2SSB,delta2SSB]]; *)

sol2Full=Simplify[
 Solve[ 
    DeleteCases[Thread[bMatrix2SSB.vars == delta2SSB],True, 1], vars]];

(* Now, we give the solution for all s, but with the under-determined variables
   set to zero *)
solFull=Simplify[
 Solve[ 
    DeleteCases[Thread[bMatrixSSB. (vars /. toDet) == delta],True, 1], 
    varsDet] /. { type^2 -> 1} ];
Print[" ...done"];

solX=Table[x[i],{i,1,32}] /. Flatten[solFull] /. toDet;
saveResult["../Results/restore-result.m", 
           "sol1Full", "sol2Full","solFull","solX"];


==> Programs/save-results.m <==
saveResult[ffile_, variables__ ] :=
  (
  Print["Final result will be saved in file:  "];
  Print["    ", ffile ,", which will own the following variables"];
  Print[{variables}];
  Print["  "];
  Print["   ... Deleting the file, if found a previous one"];
  DeleteFile[ffile];
  Do[(
  simbolo={variables}[[i]];
  (* Print["simbolo =", simbolo]; *)
  PutAppend[Definition[Evaluate[simbolo]],ffile] ;
  ),
  {i,1,Length[{variables}]}] ;
  Print[" "];
  Print["Result saved. You can see its contents with any text editor"];
  Print[" o from here just typing    !!",ffile];

  )


==> Programs/sin-traza.m <==
(* ===================================================================== *)
(*                       sin-traza.m                                     *)
(*                                                                       *)
(* Steps to do in the case of an open fermionic line                     *)
(* ===================================================================== *)

(* (C) 2000,2002, Domingo Sanchez-Ruiz <domingo@toboso.fis.ucm.es>
   You can redistribute this program and/or modify it under the
   terms of the GNU General Public License as published by
   the Free Software Foundation; either version 2 of the License
   (see file COPYING), or any later version.                             *)

<< power-counting.m
<< integrate.m

Print["diagram (", TimeUsed[]-t1,"):: doing the pre power-counting ...  "];

(* terms are simplified by power counting *)
resul0=preDivergentPartByPowerCounting[
       integrand /. protectTrace[l] /. toHoldedSymbols ,
              internalMomenta,{externalMomenta},4];

Print["diagram (", TimeUsed[]-t1,"):: pre power-counting  done  "];

(* preliminar algebra, dropping external hatted objects *)

resul1=resul0 /. polynomialFactor[x_,n_] :>
 polynomialFactor[
   simplifyHats[x /. toUnholdedSymbols /. { 
           holdedtr[a__] :> Tracer`Private`tr[a]},
                 {externalMomenta,externalLorentzIndices}],n] ;
(* Remove[resul0]; *)
resul1=resul1 /. polynomialFactor[x_,n_] :>
 polynomialFactor[
   simplifyHats[x,{externalMomenta,externalLorentzIndices}],n] ;
Print["diagram (", TimeUsed[]-t1,"):: preliminary algebra  done  "];


(* first simplification by power counting *)
resul1b= resul1 //. expandTrace[l] /. protectTrace[l];
(* Remove[resul1]; *)
resul1c=resul1b /. polynomialFactor[x_,n_] :>
    simplifyHats[x,{externalMomenta,externalLorentzIndices},l,
                     {internalMomenta}];
(* Remove[resul1b]; *)

Print["diagram (", TimeUsed[]-t1,"):: trace expansion  done"];
resul1c1=Expand[resul1c /. toHoldedSymbols];

Print["diagram.m (", TimeUsed[]-t1,"):: internal expansion  done"]
(* Remove[resul1c]; *)

resul1d=divergentPartByPowerCounting[resul1c1,k];
(* Remove[resul1c1]; *)
Print["diagram (", TimeUsed[]-t1,"):: power counting  done"];

(* There is no trace *)
resul1e=resul1d;
(* Remove[resul1d] *)

(* Cancellation between factors, complet expansion
   and a cancellation again                *)
 resul1f=
  If[Head[resul1e]===Plus,
       (* Se tiene cuidado por si solo hay un termino *)
       Map[Replace[#,integrateCancelFactors]&,resul1e],
       Replace[resul1e,integrateCancelFactors]
      ];
(* Remove[resul1e]; *)
Print["diagram (", TimeUsed[]-t1,"):: first cancellation done"];
resul1g=resul1f /. {holdedH :> H} /. {holdedS :> S} ;
(* Remove[resul1f] *)
resul1g=resul1g /. {holdedtr[a__] :> Tracer`Private`tr[a]} ;
resul1g=resul1g //. expandTrace[l] /. protectTrace[l] /. toHoldedSymbols ;
resul1g=Expand[(resul1g /. {-4+d -> -2epsilon}) /. {d->4-2epsilon} ];
Print["diagram (", TimeUsed[]-t1,"):: full expansion done"];
resul1h=
   If[Head[resul1g]===Plus,
       (* Se tiene cuidado por si solo hay un termino *)
       Map[Replace[#,integrateCancelFactors]&,resul1g],
       Replace[resul1g,integrateCancelFactors]
      ];
(*  Remove[resul1g]  *)
Print["diagram (", TimeUsed[]-t1,"):: second cancellation done"];


resulpreint=resul1h;
Remove[resul1h]; 


(* the overall divergency is computed *)
 resulinteg=
   integrateDivAll[
         resulpreint /. simplifyType[type],internalMomenta,l];
Print["diagram (", TimeUsed[]-t1,"):: divergence computed"];

(* all remaining hats are set to zero *)
resulfinal=
simplifyHats[(resulinteg /. simplifyType[type] /.
                toUnholdedSymbols) /.
             {holdedtr[a__] :> Tracer`Private`tr[a]} //. 
             {x_ :> ReleaseHold[x]},
                 {externalMomenta,externalLorentzIndices}];




==> Programs/superbatch-arxi-gauge.sh <==
./batch-without-fermions.sh
./batch-fermions-phi1-arxi-gauge.sh
./batch-fermions-phi2-arxi-gauge.sh
./batch-fermions-arxi-gauge.sh


==> Programs/superbatch.sh <==
#./batch-without-fermions.sh
./batch-fermions-phi1.sh
./batch-fermions-phi2.sh
./batch-fermions.sh


==> Programs/tracer_startup_message.sh <==
#!/bin/sh
# Extracted from Tracer1.1.1.m                                            *)
# Only shows the startup message *)
 
 
Authors="
Matthias Jamin and Markus E. Lautenbacher,
Physics Department, Theoretical Physics T31,
Technical University Munich,
D-8046 Garching, FRG.
INTERNET-email:  jamin@feynman.t30.physik.tu-muenchen.de
                lauten@feynman.t30.physik.tu-muenchen.de"
 
MathVersion="1.2"
TracerVersion="1.1.1"
LastChange="Mon Dec 30 15:36:00 MET 1991"
 
echo " NOTICE: The following Mathematica programs use this external package:"
echo " --------------------------------------------------------------------"
echo
echo "                                T R A C E R"
echo "                              =============="
echo
echo "     A MATHEMATICA PACKAGE FOR GAMMA-ALGEBRA IN ARBITRARY DIMENSIONS"
echo "                     by M. Jamin and M.E. Lautenbacher"
echo "              Physics Dept. T31, Technical University Munich"
echo
echo "             Version $TracerVersion from $LastChange"
echo "                    (based on MATHEMATICA Version $MathVersion )"
echo
echo " --------------------------------------------------------------------"
 



==> Results/anomaly-coefficient-result.m <==
anomaly = (2*cte4*(3*theta + type + 3*theta^2*type))/3
timeUsed = 0.03000000000000002


==> Results/coefficients-result.m <==
delta = {-8*cte4*f^4*v^3, -24*cte4*f^4*v^2, (-8*cte4*f^4*v)/3, 
   -24*cte4*f^4*v, (-4*cte4*f^2*v)/3, -8*cte4*f^4, (-8*cte4*f^4)/3, 
   -4*cte4*f^2, (-4*cte4*f^2)/3, -4*cte4*f^2, -2*cte4*f^2*v^2, 0, 
   -4*cte4*f^2*v, -2*cte4*f^2, 0, -2*cte4*f^2, -8*cte4*f^2, -cte4/3, 
   (2*cte4)/3, 4*cte4*f^2*v, 4*cte4*f^2, cte4/3, 
   -I/6*cte4*f*(3*rho*type + 4*gg^2*theta*(1 + theta*type)*v*(5 + xi1)), 
   -(cte4*(-6*f^2*type + gg^2*(2*theta + type + theta^2*type)*(5 + xi1)))/6, 
   (cte4*type*(-6*f^2 + gg^2*theta^2*(5 + xi1)))/6, 
   (-2*cte4*f*gg^2*theta*(theta + type)*(5 + xi1))/3, 
   (-2*I)/3*cte4*f*gg^2*theta*(1 + theta*type)*(5 + xi1)}
timeUsed = 39.08999999999999


==> Results/restore-result.m <==
sol1Full = {{x[1] -> 2*v*(4*cte4*f^4*v^2 + x[3]), 
    x[2] -> 12*cte4*f^4*v^2 + x[3] + 
      v*(2*v*x[8] - lambda*v*x[21] - 2*lambda*x[22] + lambda*v*x[23]), 
    x[4] -> 8*cte4*f^4*v + 2*v*x[8] - lambda*v*x[21] - lambda*x[22], 
    x[6] -> (8*cte4*f^4 + 2*x[8] - lambda*(x[21] + x[23]))/4, 
    x[9] -> (-x[12] + x[21])/2, 
    x[14] -> (v*(2*cte4*f^2*v + 2*x[22] - v*(x[12] + x[23])))/2, 
    x[18] -> -cte4/6, x[24] -> 
     (cte4*f*(3*rho + 4*gg^2*theta*(1 + theta)*v*(5 + xi1)) - 
        3*(f*(v*x[21] + 2*x[22] - v*x[23]) + 2*I*v*x[30]))/6, 
    x[27] -> (cte4*(-6*f^2 + gg^2*(1 + theta)^2*(5 + xi1)) + 
        3*(-x[21] + x[23] + 2*x[25] + 2*theta*x[25] + 2*I*x[32]))/6, 
    x[28] -> (cte4*(6*f^2 - gg^2*theta^2*(5 + xi1)))/6 + theta*x[26] + 
      I*x[32], x[20] -> -cte4/12, 
    x[29] -> (4*cte4*f*gg^2*theta*(1 + theta)*(5 + xi1) - 
        3*(f*(x[21] + x[23]) + 2*I*x[30]))/6, 
    x[15] -> 2*cte4*f^2*v - v*x[12] + x[22], 
    x[16] -> (2*cte4*f^2 - x[12] + x[23])/2, 
    x[7] -> (-8*cte4*f^4 + 3*(2*x[8] + lambda*(x[21] + x[23])))/12, 
    x[10] -> (4*cte4*f^2 - 3*(x[12] + x[23]))/6, 
    x[5] -> 2*v*x[8] - lambda*x[22] + lambda*v*x[23], 
    x[11] -> x[22] - v*(x[12] + x[23]), 
    x[17] -> (6*cte4*f^2 - x[12] - x[21])/2, x[13] -> 4*cte4*f^2 - x[12], 
    x[31] -> I/2*x[21] - I/2*x[23] + x[32]}}
sol2Full = {{x[1] -> 2*v*(4*cte4*f^4*v^2 + x[3]), 
    x[2] -> 12*cte4*f^4*v^2 + x[3] + 
      v*(2*v*x[8] - lambda*v*x[21] - 2*lambda*x[22] + lambda*v*x[23]), 
    x[4] -> 8*cte4*f^4*v + 2*v*x[8] - lambda*v*x[21] - lambda*x[22], 
    x[6] -> (8*cte4*f^4 + 2*x[8] - lambda*(x[21] + x[23]))/4, 
    x[9] -> (-x[12] + x[21])/2, 
    x[14] -> (v*(2*cte4*f^2*v + 2*x[22] - v*(x[12] + x[23])))/2, 
    x[18] -> -cte4/6, x[24] -> 
     (cte4*f*(3*rho + 4*gg^2*(-1 + theta)*theta*v*(5 + xi1)) - 
        3*f*(v*x[21] + 2*x[22] - v*x[23]) + 6*I*v*x[30])/6, 
    x[27] -> (cte4*(6*f^2 - gg^2*(-1 + theta)^2*(5 + xi1)) + 
        3*(x[21] - x[23] - 2*x[25] + 2*theta*x[25] + 2*I*x[32]))/6, 
    x[28] -> (cte4*(-6*f^2 + gg^2*theta^2*(5 + xi1)) + 6*theta*x[26] + 
        6*I*x[32])/6, x[20] -> -cte4/12, 
    x[29] -> (4*cte4*f*gg^2*(-1 + theta)*theta*(5 + xi1) - 
        3*(f*(x[21] + x[23]) - 2*I*x[30]))/6, 
    x[15] -> 2*cte4*f^2*v - v*x[12] + x[22], 
    x[16] -> (2*cte4*f^2 - x[12] + x[23])/2, 
    x[7] -> (-8*cte4*f^4 + 3*(2*x[8] + lambda*(x[21] + x[23])))/12, 
    x[10] -> (4*cte4*f^2 - 3*(x[12] + x[23]))/6, 
    x[5] -> 2*v*x[8] - lambda*x[22] + lambda*v*x[23], 
    x[11] -> x[22] - v*(x[12] + x[23]), 
    x[17] -> (6*cte4*f^2 - x[12] - x[21])/2, x[13] -> 4*cte4*f^2 - x[12], 
    x[31] -> -I/2*x[21] + I/2*x[23] + x[32]}}
solFull = {{x[1] -> 8*cte4*f^4*v^3, x[2] -> 12*cte4*f^4*v^2, 
    x[4] -> 8*cte4*f^4*v, x[6] -> 2*cte4*f^4, x[9] -> 0, 
    x[14] -> cte4*f^2*v^2, x[18] -> -cte4/6, 
    x[27] -> (cte4*(-6*f^2*type + 
          gg^2*(2*theta + type + theta^2*type)*(5 + xi1)))/6, 
    x[28] -> -(cte4*type*(-6*f^2 + gg^2*theta^2*(5 + xi1)))/6, 
    x[20] -> -cte4/12, x[15] -> 2*cte4*f^2*v, x[16] -> cte4*f^2, 
    x[24] -> (cte4*f*(3*rho*type + 
          4*gg^2*theta*(1 + theta*type)*v*(5 + xi1)))/(6*type), 
    x[7] -> (-2*cte4*f^4)/3, x[10] -> (2*cte4*f^2)/3, 
    x[29] -> (2*cte4*f*gg^2*theta*(theta + type)*(5 + xi1))/3, x[5] -> 0, 
    x[11] -> 0, x[17] -> 3*cte4*f^2, x[13] -> 4*cte4*f^2, x[31] -> 0}}
solX = {8*cte4*f^4*v^3, 12*cte4*f^4*v^2, 0, 8*cte4*f^4*v, 0, 2*cte4*f^4, 
   (-2*cte4*f^4)/3, 0, 0, (2*cte4*f^2)/3, 0, 0, 4*cte4*f^2, cte4*f^2*v^2, 
   2*cte4*f^2*v, cte4*f^2, 3*cte4*f^2, -cte4/6, 0, -cte4/12, 0, 0, 0, 
   (cte4*f*(3*rho*type + 4*gg^2*theta*(1 + theta*type)*v*(5 + xi1)))/
    (6*type), 0, 0, (cte4*(-6*f^2*type + 
        gg^2*(2*theta + type + theta^2*type)*(5 + xi1)))/6, 
   -(cte4*type*(-6*f^2 + gg^2*theta^2*(5 + xi1)))/6, 
   (2*cte4*f*gg^2*theta*(theta + type)*(5 + xi1))/3, 0, 0, 0}


==> article.sh <==
echo "*** Start of paper writing: `date`"
cd Article
./breaking_to_tex.sh math
./breaking_to_tex.sh tex
./coefficients_to_tex.sh math
./coefficients_to_tex.sh tex
./restoration_to_tex.sh math
./restoration_to_tex.sh tex
./bmatrix_to_tex.sh math
./bmatrix_to_tex.sh tex
./bmatrix1_to_tex.sh math
./bmatrix1_to_tex.sh tex
./apendices.sh
echo "*** End of paper writing: `date`"


==> batch-all.sh <==
#!/bin/sh
#
# sh script which will run all Mathematica programs
# with the computations and all the scripts which
# write te equations of the paper

# You should have  the 'sed' utility and the command
# line executable program of Mathematica with name 'math
# in the path.

cd Programs
echo "
All Mathematica programs, except Tracer.m, written by
Domingo Sanchez-Ruiz <domingo@toboso.fis.ucm.es>. 

Tested on Mathematica 3.0 for Linux.
"
# First of all, we show credits of external programs
./tracer_startup_message.sh

# The we start the computations in arxi-gauge
./superbatch-arxi-gauge.sh

# Second, we recompute the datagrams which are different
# in arxi-gauge
./superbatch.sh

# Third, we obtained the coefficients of the
# breaking (the anomaly included ) from diagramas result
echo "*** Start of coefficients computation: `date`"
[ -f coefficients-result.m ] && \
  mv coefficients-result.m coefficients-result.m.anterior
cat ./coefficients.m | math 

[ -f anomaly-coefficient-result.m ] && \
  mv anomaly-coefficient-result.m anomaly-coefficient-result.m.anterior  
cat ./anomaly-coefficient.m  | math 
echo "*** End of coefficients computation: `date`"

# Fourth, we solve the linear system to obtain the finite counterterms
echo "*** Start of restoration computation: `date`"
[ -f restore-result.m ] && \
  mv restore-result.m restore-result.m.anterior  
cat ./restore.m  | math 
echo "*** End of restoration computation: `date`"

# And fith, we write the paper :-)
cd ..
./article.sh

